Shift-symmetric Horndeski gravity in the asymptotic-safety paradigm

Horndeski gravity is a popular contender for a phenomenological model of dynamical dark energy, and as such subject to observational constraints. In this work, we ask whether Horndeski gravity can be more than a phenomenological model and instead become a fundamental theory, which extends towards high energy scales and includes quantum effects. We find that within the asymptotic-safety paradigm, an ultraviolet completion of a simple class of models of Horndeski gravity is achievable, but places strong constraints on the couplings of the theory. These constraints are not compatible with dynamical dark energy. Further, we find a similar result in an effective-field theory approach to this class of models of Horndeski gravity: under the assumption that there is no new strongly-coupled physics below the Planck scale, quantum gravity fluctuations force the Horndeski couplings to be too small to achieve an explanation of dynamical dark energy.

==> Figures/flow_dimensionfull.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    326944,       6634]
NotebookOptionsPosition[    324236,       6579]
NotebookOutlinePosition[    324635,       6595]
CellTagsIndexPosition[    324592,       6592]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]h", "=", 
   RowBox[{
    RowBox[{"3", "h"}], " ", "+", " ", 
    RowBox[{"g", " ", 
     FractionBox["h", 
      RowBox[{"4", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    RowBox[{"145", " ", 
     FractionBox["G", 
      RowBox[{"72", " ", "\[Pi]"}]], "h"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863666956580921*^9, 3.863666974437832*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"3afb48e5-439c-4873-85bd-5b77c12ef623"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]g", "=", 
   RowBox[{
    RowBox[{"4", "g"}], " ", "+", " ", 
    RowBox[{
     FractionBox["9", 
      RowBox[{"32", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["g", "2"]}], "-", 
    RowBox[{
     FractionBox["107", 
      RowBox[{"36", " ", "\[Pi]"}]], "G", " ", "g"}], " ", "+", " ", 
    RowBox[{"961", " ", 
     FractionBox[
      SuperscriptBox["G", "2"], "27"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863666976368989*^9, 3.863667001287462*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"35ddcccf-a3a4-4643-a64c-453f37e07288"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StreamPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Beta]h", ",", "\[Beta]g"}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"G", "\[Rule]", "1.2"}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", 
     RowBox[{"-", "30"}], ",", "30"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", 
     RowBox[{"-", "80"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.863667004240335*^9, 3.863667134492073*^9}, {
  3.863669556364212*^9, 3.863669556571929*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"6b75070c-6718-4a05-99cb-3c90d7a81ade"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.18874750751171337`, 0.522595958455883, -0.8570196014977166],
        ArrowBox[{{1.5501682708435125`*^-7, -23.30196706132762}, {
        5.018982447454584*^-7, -23.337435947291105`}, {
        9.087529856518033*^-7, -23.37708871770288}, {
        1.6083925471509892`*^-6, -23.444559993849}, {
        2.8489035288304515`*^-6, -23.563448727672196`}, {
        5.163430716063467*^-6, -23.777719635466607`}, {
        9.715934545702634*^-6, -24.176640883788394`}, {
        0.000013522841244593077`, -24.49937801097541}, {
        0.00001878988188609338, -24.93550553675639}, {
        0.00002606153000567096, -25.522677874983785`}, {
        0.00003063203082166907, -25.885239083747706`}, {
        0.00003596384792755185, -26.30286764725485}, {
        0.00004415771885003117, -26.941976190847917`}, {
        0.00005701050993077275, -27.93019956947862}, {
        0.000059292538759394384`, -28.101967060961865`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.22557830096703319`, 0.5225301937987427, -0.7689960131027825], 
       ArrowBox[{{0.00006088680701729196, -28.221967060951275`}, {
        0.00007329679168598466, -29.15606215613655}, {
        0.0000872132821486513, -30.174798308694296`}, {
        0.00010378851853824964`, -31.350692678503222`}, {
        0.0001230225008547797, -32.683745265563346`}, {
        0.0001279913266214037, -33.02196706048171}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2550925208097289, 0.5224774935344629, -0.6984586367526732], 
       ArrowBox[{{0.0001297542499483125, -33.14196706046876}, {
        0.0001449152290982414, -34.17395606987465}, {
        0.00015094429041767255`, -34.58125472463979}, {
        0.00015717671206250876`, -34.9997912885667}, {
        0.00017431665398503463`, -36.12445447792505}, {
        0.0001928435225708509, -37.318041476850524`}, {
        0.00020262718599997276`, -37.941967059915264`}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.2771906555226902, 0.5224380353497077, -0.6456452995480533], 
       ArrowBox[{{0.00020450888414349713`, -38.06196705990051}, {
        0.00021205146658997653`, -38.54297401448623}, {
        0.00023262156147572103`, -39.83059762954238}, {
        0.0002545436815199632, -41.17605379406471}, {
        0.0002778077010145819, -42.57448398009893}, {
        0.0002826972806351279, -42.861967059263385`}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.2918625670982113, 0.5224118373467913, -0.61058023077463], 
       ArrowBox[{{0.00028473826877288544`, -42.98196705924603}, {
        0.0003023732272354628, -44.01881532703082}, {
        0.00032819986745849126`, -45.50197497424613}, {
        0.0003574289284723418, -47.14043798732618}, {
        0.0003691965849761594, -47.78196705850256}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[
       0.29908482753274646`, 0.5223989413584973, -0.5933194220836157], 
       ArrowBox[{{0.0003713977615769814, -47.90196705848237}, {
        0.0003879239319156892, -48.80291268891051}, {
        0.00040361434260584756`, -49.63908790236584}, {
        0.00041958305557228826`, -50.476386213316125`}, {
        0.0004358173430379805, -51.31318101355099}, {
        0.0004523044772258939, -52.14784569486006}, {
        0.00046355026077467336`, -52.70196705759688}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.2989411163223029, 0.5223991979676441, -0.5936628840416418], 
       ArrowBox[{{0.00046598563705923027`, -52.82196705757217}, {
        0.00048594126576959604`, -53.80525471621274}, {
        0.0005203207135875331, -55.437134830532266`}, {
        0.0005553023337000329, -57.03131012786715}, {
        0.0005688585776475875, -57.62196705646815}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.2913902288826799, 0.522412680748681, -0.611709093358532], 
       ArrowBox[{{0.000571612713245609, -57.74196705643654}, {
        0.0005907456391274231, -58.575604698265906`}, {
        0.0006265234247666221, -60.06240215564745}, {
        0.0006625160751583143, -61.48669155614237}, {
        0.0006906448394129465, -62.54196705495684}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[
       0.27647981535896604`, 0.5224393046180363, -0.6473441687853437], 
       ArrowBox[{{0.000693843484423798, -62.661967054914214`}, {
        0.0006985944877884764, -62.84020515311664}, {
        0.0007346295601430853, -64.11467519993629}, {
        0.0007705628278833445, -65.30891681385955}, {
        0.0008063761913420151, -66.42579246294031}, {
        0.0008419619993201145, -67.4619670526156}}]}}, 
     {Arrowheads[{{0.02000000000000002, 1.}}], 
      {LABColor[0.2540963166147242, 0.5224792723456474, -0.7008395104670766], 
       ArrowBox[{{0.0008464005184437214, -67.58196705253351}, {
        0.0008773689833878457, -68.41865898481171}, {
        0.0009309775465666819, -69.73697896726043}, {
        0.0009840809698574123, -70.89632375639599}, {
        0.0010366792532600364`, -71.89669335221838}, {
        0.0010667239411834089`, -72.38196704734138}}]}}, 
     {Arrowheads[{{0.01972571964825368, 1.}}], 
      {LABColor[
       0.22363015981483605`, 0.5225336723780214, -0.7736519642466063], 
       ArrowBox[{{0.0010741534857479065`, -72.50196704711138}, {
        0.0010887723967745544`, -72.73808775472762}, {
        0.0011930442539948491`, -74.08566945375532}, {
        0.0012984975313738737`, -75.08078732742781}, {
        0.0015157658962003644`, -76.23096648014064}, {
        0.0016984947255245949`, -76.64536245855786}, {
        0.0018978987239323894`, -76.89555429185873}, {
        0.0021171710389310977`, -77.0485105659741}, {
        0.0023510074442710483`, -77.13290490133218}, {
        0.0026090756721080864`, -77.18000005427866}, {
        0.0028945028148543426`, -77.20672228405681}, {
        0.0039416607506282, -77.2361182545639}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.19629446879529378`, 0.5225824826853469, -0.8389827754797196], 
       ArrowBox[{{0.49898880763095266`, -22.538351507018604`}, {
        0.6817897653839791, -22.284090547906178`}, {
        0.9324256518735858, -21.941548182162165`}, {
        1.2763913060294387`, -21.479319506100445`}, {
        1.4200435154051358`, -21.28845314247994}, {
        1.580375178008264, -21.076604024260263`}, {
        1.7594489454822835`, -20.841277119176358`}, {
        1.857116687326081, -20.713460154241208`}, {
        1.9604127529945121`, -20.578635254397142`}, {
        2.287051278136818, -20.154335011660926`}, {
        2.6713969525591734`, -19.658675710380205`}, {
        3.406658578577488, -18.719735112846784`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.24185771930152727`, 0.5225011254495496, -0.7300890908144312], 
       ArrowBox[{{3.480642933638777, -18.62525593415558}, {
        3.615223636013944, -18.453394272084477`}, {
        4.393595180392858, -17.46872125221467}, {
        5.356180918901819, -16.258948853392194`}, {
        5.921642910193058, -15.551281732023188`}, {
        6.468507781418124, -14.868598307511538`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2929204199385105, 0.5224099484564683, -0.6080520201589704], 
       ArrowBox[{{6.543531244437482, -14.77494212780842}, {
        6.553546456752987, -14.76243955212561}, {
        7.258870796291927, -13.883923893423288`}, {
        8.051005474019687, -12.89913875031712}, {
        9.0679874336873, -11.636779627973882`}, {
        9.552883828196077, -11.035452402335444`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3495655637574981, 0.522308803514629, -0.4726732146455034], 
       ArrowBox[{{9.62820989438465, -10.942039428115828`}, {
        9.631282690140022, -10.93822880842994}, {
        10.235346768268926`, -10.189461625695225`}, {
        10.884129754129754`, -9.385493219219427}, {
        11.58158173377825, -8.521338728452243}, {
        11.833006023340525`, -8.209840026325685}, {
        12.090894516991689`, -7.890327004992884}, {
        12.380307004198135`, -7.531719065809006}, {
        12.642637352292182`, -7.206637583362162}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.412964869569455, 0.5229076393144865, -0.29918848525269687`],
        ArrowBox[{{12.717990988711763`, -7.11324684812628}, {
        13.447834805599117`, -6.208600114538279}, {
        14.274503312241933`, -5.183492535268636}, {
        15.163940363578865`, -4.079835534453087}, {
        15.730478991619814`, -3.376281016181567}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.48967835194405274`, 0.5279064242743108, 0.04257199147442803], 
       ArrowBox[{{15.805741324280062`, -3.2828166845756646`}, {
        16.122043720515702`, -2.8900173784079497`}, {
        16.92041990773777, -1.8977003474281824`}, {
        17.768567102133776`, -0.8425561912457582}, {
        18.421066424365403`, -0.030102131258128773`}, {18.81301738255142, 
        0.458344185000859}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5726244018538005, 0.5333113342579433, 0.4120987119713993], 
       ArrowBox[{{18.888120197572498`, 0.5519367444054905}, {
        19.10406274875357, 0.821042716581493}, {19.81956605554152, 
        1.7135302167660216`}, {20.569586324972505`, 2.650012233788371}, {
        21.356508184945802`, 3.633653918427684}, {21.888114913015883`, 
        4.298938565204889}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.656806150269943, 0.5093749615899834, 0.7382441992171894], 
       ArrowBox[{{21.963024949760772`, 4.392685492593893}, {
        22.182716263360692`, 4.667620421463103}, {22.9040956576785, 
        5.571380918622703}, {23.65630530579481, 6.51483511831643}, {
        24.441409004991208`, 7.500736585056985}, {24.954802834286166`, 
        8.146251008816282}}]}}, 
     {Arrowheads[{{0.009363670466605734, 1.}}], 
      {LABColor[0.7248758147232899, 0.35461019810689665`, 0.7769742611418784],
        ArrowBox[{{25.02949821656315, 8.240169057489021}, {
        25.261470552549294`, 8.531838883357077}, {26.11881554882235, 
        9.611290092232887}, {26.427091011607242`, 10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.20287786673184546`, 0.5225707274428583, -0.823248813328997],
        ArrowBox[{{-0.9795330281902956, -21.959016774861173`}, \
{-1.3394519913646843`, -21.5046173534388}, {-1.4891306850983608`, \
-21.31777359937942}, {-1.6560570772326133`, -21.110548176953785`}, \
{-1.8423460265156255`, -20.880538900416827`}, {-1.9438843500816034`, \
-20.75568818643948}, {-2.0512287156281657`, -20.624046878920772`}, \
{-2.751674751596312, -19.772200981388952`}, {-3.705668312295532, \
-18.626850167599034`}, {-4.023994598020627, -18.248310011562076`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.24928388723145847`, 0.5224878653662888, -0.7123409543261713], 
       ArrowBox[{{-4.101227788026366, -18.15646756842418}, \
{-4.513677485974726, -17.665999831325017`}, {-5.51485786629268, \
-16.483501097462074`}, {-6.103798693996672, -15.79096770168322}, \
{-6.762536035093279, -15.018394458738783`}, {-7.207831435849873, \
-14.497386893088263`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3010141533028673, 0.5223954963757564, -0.588708438677166], 
       ArrowBox[{{-7.2857968746228154`, -14.406165238000545`}, \
{-7.498413669584198, -14.157397883630772`}, {-8.325594766794291, \
-13.191522270148337`}, {-9.397358356863874, -11.942186419552923`}, \
{-9.991903634889171, -11.24986569016766}, {-10.410587726701461`, \
-10.762585968377987`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.3581103102265983, 0.5222935461099094, -0.45225173643196526`], 
       ArrowBox[{{-10.488792008678693`, -10.671568990399011`}, \
{-10.630143577596382`, -10.507058911024837`}, {-11.316367052371199`, \
-9.708693038760437}, {-12.054862926599316`, -8.849695030010452}, \
{-12.326326587725829`, -8.533966114817071}, {-12.6050097702547, \
-8.209841884865977}, {-12.920155145719743`, -7.84328649599038}, \
{-13.244737931827913`, -7.465725666832135}, {-13.61783429131623, \
-7.031638463401801}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.4230451394041544, 0.5235644873636287, -0.25428063180103694`], 
       ArrowBox[{{-13.696052651612103`, -6.940633583792931}, \
{-14.063275265530653`, -6.5133803194327555`}, {-14.943207660198276`, \
-5.489204564832232}, {-15.890990798872464`, -4.385386622309581}, \
{-16.82309990309547, -3.2989892739344606`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.49981881849245136`, 0.5285671948468187, 0.08774802278654248], 
       ArrowBox[{{-16.90123890172874, -3.20791624338979}, \
{-16.913080364594908`, -3.1941147111438264`}, {-17.77835154082148, \
-2.184767301243354}, {-18.699244204656026`, -1.1095591702400218`}, \
{-19.422499484291706`, -0.2643623146699776}, {-20.02313237153012, 
        0.4381468299063739}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5828263866256543, 0.5339761134657085, 0.4575488085028814], 
       ArrowBox[{{-20.101113676405706`, 
        0.5293549221455005}, {-20.181315808789577`, 
        0.6231605272185826}, {-20.978163848936948`, 
        1.5560674396694274`}, {-21.81551427552113, 
        2.5374165069263253`}, {-22.696323420632645`, 
        3.5708901805226345`}, {-23.216005865038646`, 4.181400643667889}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.6640228502856023, 0.49337411105650547`, 0.7430269336567645],
        ArrowBox[{{-23.29378869985796, 
        4.272778051200996}, {-23.623547616361996`, 
        4.660170911991719}, {-24.38935423776955, 
        5.56082168527264}, {-25.187764134435604`, 
        6.500876424122843}, {-26.020974093251834`, 
        7.483086197666795}, {-26.400864604853073`, 7.931475675433915}}]}}, 
     {Arrowheads[{{0.010790304999088063`, 1.}}], 
      {LABColor[0.7317864803672514, 0.33885170524292973`, 0.7808294328976589],
        ArrowBox[{{-26.47843525557176, 
        8.02303327559403}, {-26.891180901109895`, 
        8.51020207502896}, {-27.800832255606625`, 
        9.58533440436371}, {-28.151160091754527`, 10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[
       0.22873115690483636`, 0.5225245640940768, -0.7614608593007233], 
       ArrowBox[{{-1.8114868493790077`, -28.26584886283602}, \
{-2.4085832404105694`, -29.7572443498283}, {-2.906423452559072, \
-30.968695970904086`}, {-3.4923707363883523`, -32.36306686707435}, \
{-3.6383221957199674`, -32.704456048369295`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.2590800858023228, 0.5224703733825476, -0.6889285738168327], 
       ArrowBox[{{-3.6854946878262314`, -32.8147953250956}, \
{-3.820634554119172, -33.130895544479024`}, {-4.175425187641965, \
-33.94855104297553}, {-4.556742636956728, -34.81603336256387}, \
{-4.964586902063464, -35.73334250324405}, {-5.221700423929924, \
-36.30576931825638}, {-5.489005522454546, -36.89581603232781}, \
{-5.6297739928942345`, -37.20326428248356}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.2828572293716769, 0.5224279171781622, -0.6321024969826456], 
       ArrowBox[{{-5.679729938637231, -37.31237158510315}, \
{-6.049640312596523, -38.12028188513706}, {-6.653320879697402, \
-39.41641572055177}, {-7.2980077426072105`, -40.77372267511381}, \
{-7.725613007912622, -41.654376007538886`}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.3002469517799582, 0.5223968662823042, -0.590542008490166], 
       ArrowBox[{{-7.778027534594914, -41.762323760608005`}, \
{-7.981661420175974, -42.18170788536508}, {-8.487902808865947, \
-43.2025107240716}, {-9.01301213323707, -44.242452579437796`}, \
{-9.556989393289342, -45.30153345146366}, {-9.9451232132541, \
-46.04506578918251}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.31146747746602554`, 0.522376831035831, -0.563725563827812], 
       ArrowBox[{{-10.00065406363856, -46.151444004318776`}, \
{-10.119834589022762`, -46.3797533401492}, {-10.699823847012953`, \
-47.470366210278534`}, {-11.295233293835524`, -48.56662602663575}, \
{-11.906062929490489`, -49.6685327892209}, {-12.299730583641809`, \
-50.364753456032176`}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.3166880966411212, 0.5223675091560152, -0.5512485686201796], 
       ArrowBox[{{-12.358794694748664`, -50.469211250280175`}, \
{-12.532312753977836`, -50.77608649803395}, {-13.171617788101049`, \
-51.88196747140798}, {-13.8216130526636, -52.978856027676066`}, \
{-14.482298547665494`, -54.06675216683821}, {-14.811068981294909`, \
-54.59508768911478}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[
       0.31630605638897075`, 0.5223681913228608, -0.5521616239945196], 
       ArrowBox[{{-14.874469146163808`, -54.69697203086854}, \
{-15.153674273106727`, -55.14565588889441}, {-15.497981443696482`, \
-55.692301106253744`}, {-15.844264460780296`, -56.23457016797319}, \
{-16.5366771166146, -57.27289461942419}, {-17.23452751844359, \
-58.28788220570374}, {-17.52243227616601, -58.69951993908172}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.31089923447157636`, 0.5223778456842325, -0.5650836336047332], 
       ArrowBox[{{-17.59120900824263, -58.797854882641275`}, \
{-17.975072699932205`, -59.346691870342404`}, {-18.718181342221666`, \
-60.37267938316695}, {-19.463853445311972`, -61.36584474417737}, \
{-20.21208900920312, -62.32618795337367}, {-20.466408077194004`, \
-62.640166561410254`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3012531186382109, 0.5223950696818986, -0.58813732455375], 
       ArrowBox[{{-20.541938039780927`, -62.73341475040939}, \
{-20.960981892319612`, -63.25076017230712}, {-21.70862595308595, \
-64.13661256252897}, {-22.455021191502134`, -64.98374512403925}, \
{-23.20016760756816, -65.79215785683792}, {-23.71872764543362, \
-66.3292370970253}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.28874965400845415`, 0.5224173957299497, -0.6180199233474872], 
       ArrowBox[{{-23.802079051254612`, -66.4155652103353}, \
{-23.943131872489985`, -66.56165541498589}, {-24.68298065747356, \
-67.29204245254402}, {-25.419713962518884`, -67.98331896951235}, \
{-26.153331787625955`, -68.63548496589084}, {-26.882021350278162`, \
-69.25000566635731}, {-27.359751398506134`, -69.63287249597113}}]}}, 
     {Arrowheads[{{0.013044244242915882`, 1.}}], 
      {LABColor[0.2756218832276968, 0.5224408365321541, -0.6493945798058188], 
       ArrowBox[{{-27.45339033593834, -69.70791747845875}, \
{-27.607956064900165`, -69.8317909731951}, {-28.33113593149196, \
-70.38084088640421}, {-29.05156095005355, -70.89715540598466}, \
{-29.769231120584934`, -71.38073453193643}, {-30., -71.52626323949792}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.22873138813483038`, 0.522524563681195, -0.761460306673644], 
       ArrowBox[{{1.8115920615775651`, -28.265835204288965`}, {
        2.4087191329866395`, -29.7572161742877}, {
        2.906554374805912, -30.96858291016036}, {
        3.4924902653857535`, -32.36284519906137}, {
        3.6385222944498015`, -32.70440332496578}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.25908044068893593`, 0.5224703727488661, -0.6889277256571752], 
       ArrowBox[{{3.6856970649875618`, -32.81474162758418}, {
        3.820745752328841, -33.13061052874084}, {
        4.1755259981979815`, -33.948196452364066`}, {
        4.556831002993173, -34.81560296993106}, {
        4.964660766714414, -35.73283008144181}, {
        5.221778143676838, -36.30523496066849}, {
        5.489087401053788, -36.89525957630175}, {
        5.6300737436096, -37.203167434945925`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2828577412531147, 0.5224279162641524, -0.6321012736139164], 
       ArrowBox[{{5.6800318674618335`, -37.3122737402686}, {
        6.049757923926415, -38.11973889091537}, {
        6.653479759677365, -39.41589285095234}, {
        7.298213340974097, -40.77322608451119}, {
        7.726012727417568, -41.654232070131805`}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[
       0.30024782164704583`, 0.5223968647290792, -0.5905399295552506], 
       ArrowBox[{{7.778429523521067, -41.762178721243565`}, {
        7.981919100484072, -42.181243219690444`}, {
        8.488173924983823, -43.202018634172184`}, {
        9.013297540511665, -44.24193393466931}, {
        9.557289947067607, -45.30098912118184}, {
        9.945625654981768, -46.04486993683742}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.3114687593707905, 0.5223768287468761, -0.5637225001453113], 
       ArrowBox[{{10.001158750451822`, -46.15124697997885}, {
        10.120151144651642`, -46.37918419370976}, {
        10.70015734757344, -47.46977360622031}, {
        11.29558477014266, -48.566011812680685`}, {
        11.906433412359311`, -49.667898813090915`}, {
        12.300336035012911`, -50.36450147696916}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.3166898886116863, 0.5223675059562924, -0.5512442859082248], 
       ArrowBox[{{12.359402301999285`, -50.46895805217768}, {
        12.532703274223385`, -50.77543460745099}, {
        13.172029405967224`, -51.88129983933658}, {
        13.822046857823166`, -52.97817515232333}, {
        14.48275562979121, -54.06606054641128}, {
        14.811776430786049`, -54.59477517964379}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.3163084690631561, 0.5223681870148166, -0.5521558578347524], 
       ArrowBox[{{14.875178603692808`, -54.69665827181664}, {
        15.154155721871359`, -55.1449560216004}, {
        15.498479037212702`, -55.691603187712936`}, {
        15.844778511481657`, -56.23387480274903}, {
        16.53721295121804, -57.272189619893545`}, {
        17.23508601154351, -58.287170481214304`}, {
        17.523236401614223`, -58.69914364814548}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.3109023962634532, 0.5223778400385719, -0.5650760770945241], 
       ArrowBox[{{17.592014900921935`, -58.797477355657094`}, {
        17.97565650565395, -59.34597582143817}, {
        18.71879133207973, -60.37196206761768}, {
        19.464490490820843`, -61.36512921975286}, {
        20.212753981877288`, -62.32547727784367}, {
        20.467299033209766`, -62.639725429044816`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3012571300223879, 0.5223950625192154, -0.588127737564262], 
       ArrowBox[{{20.54283036764777, -62.73297250684361}, {
        20.961675499020767`, -63.250057036613725`}, {
        21.709348736022967`, -64.1359192907866}, {
        22.4557736928839, -64.98306404036232}, {
        23.200950369603554`, -65.79149128534087}, {
        23.719683496963206`, -66.32873907510695}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2887545252238528, 0.5224173870319614, -0.6180082814082564], 
       ArrowBox[{{23.803035763631637`, -66.41506635724438}, {
        23.943945243704835`, -66.56100518924407}, {
        24.683824792710634`, -67.29140991559375}, {
        25.42058901662095, -67.9827054643899}, {
        26.154237915435793`, -68.63489183563252}, {
        26.882912628491773`, -69.24939579816404}, {
        27.3607397016716, -69.63233976887372}}]}}, 
     {Arrowheads[{{0.013039368340780295`, 1.}}], 
      {LABColor[0.2756273534896461, 0.522440826764515, -0.6493815061779911], 
       ArrowBox[{{27.45437869815992, -69.70738467767279}, {
        27.60883244622191, -69.83116822802761}, {
        28.3319973686262, -70.38020912522319}, {
        29.052407395704655`, -70.8965184897508}, {
        29.77006252745727, -71.38009632161045}, {
        30., -71.52510460844432}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.20505941840612613`, 0.5225668320883348, -0.8180350237626084], 
       ArrowBox[{{1.8532932594172007`, -23.581886204567564`}, {
        1.958353585599431, -23.597625007416948`}, {
        2.06933869661016, -23.614191865280702`}, {
        2.824595919249043, -23.725517706096888`}, {
        3.8515297312373247`, -23.87389509195393}, {
        5.329843990060311, -24.08331003995388}, {
        6.523800384953112, -24.249290245829986`}, {
        6.605065866646133, -24.26043060777583}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.24750102067483074`, 0.522491048833079, -0.7166019081971237],
        ArrowBox[{{6.723953959322317, -24.27672850395353}, {
        7.980799298987834, -24.44902443701294}, {
        8.825136332682769, -24.563561682316617`}, {
        9.75684267978895, -24.689053704849908`}, {
        10.100789841646032`, -24.735236781255615`}, {
        10.456602239284491`, -24.78289667039669}, {
        10.993661566232863`, -24.854395328861884`}, {
        11.48078366845755, -24.919005151478807`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.28912808421574054`, 0.5224167200091603, -0.6171154957835577], 
       ArrowBox[{{11.599744753894731`, -24.934761396735365`}, {
        12.704394840741209`, -25.080694256157685`}, {
        13.961404262342521`, -25.24560211549031}, {
        15.338933510804, -25.42503671405759}, {
        16.359240688426556`, -25.556996596112402`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.3298825088699387, 0.5223439493595788, -0.5197146427341827], 
       ArrowBox[{{16.47824947733356, -25.572388417411013`}, {
        16.847285288369434`, -25.62011710458125}, {
        17.653512095412697`, -25.723840642777702`}, {
        18.498429474425073`, -25.8321079708652}, {
        19.38203742540657, -25.944919088843747`}, {
        20.30433594835717, -26.062273996713344`}, {
        21.19482345551197, -26.175207044169362`}, {
        21.239525920333154`, -26.1808566037452}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.36987004518161176`, 0.5222725480573338, -0.4241466110137641], 
       ArrowBox[{{21.358578914396105`, -26.195902686446264`}, {
        22.122057021675555`, -26.292392109774028`}, {
        23.08769262866446, -26.41399976197725}, {
        24.093386258295205`, -26.540200569228904`}, {
        25.14079389238433, -26.671165099978918`}, {
        26.121255102033683`, -26.793319718486938`}}]}}, 
     {Arrowheads[{{0.015784538296425607`, 1.}}], 
      {LABColor[0.40993269022184536`, 0.522710057193989, -0.3126969198496427],
        ArrowBox[{{26.240334939083436`, -26.808151853198215`}, {
        27.367375101203812`, -26.948067605773563`}, {
        28.54986063956724, -27.094346717717997`}, {
        29.780760173400747`, -27.246050087652655`}, {
        30., -27.27296495112924}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.20629983349609649`, 0.5225646172168793, -0.8150704993232728], 
       ArrowBox[{{-1.9890917045640473`, -23.653919273477545`}, \
{-2.4405251764030353`, -23.731785555686383`}, {-2.993775840722788, \
-23.825928151061202`}, {-3.1735976467595, -23.856269153700314`}, \
{-3.3641200527718675`, -23.888291025023143`}, {-4.50862842717927, \
-24.078322171232948`}, {-6.035302562927161, -24.3268991216587}, \
{-6.72465363738136, -24.437598457906443`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2485857702587536, 0.5224891119162283, -0.7140094158305761], 
       ArrowBox[{{-6.843135683688305, -24.456624879086444`}, \
{-7.142434905679741, -24.504687798608476`}, {-8.4502425466851, \
-24.712208882846348`}, {-9.369752642712612, -24.856504836723463`}, \
{-10.386499359849523`, -25.014874847744032`}, {-11.5107497260603, \
-25.188649284146752`}, {-11.585204189961262`, -25.200069591931943`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.28987910140126366`, 0.5224153790011862, -0.6153206056545628], 
       ArrowBox[{{-11.70381697604158, -25.218263189109653`}, \
{-12.752770769309409`, -25.379158514170324`}, {-14.124578821832205`, \
-25.58791903775025}, {-15.638190215864038`, -25.81644735482203}, \
{-16.174808496077052`, -25.89718910129535}, {-16.449484753660062`, \
-25.938409904916004`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3302094594039663, 0.5223433655603241, -0.518933248782742], 
       ArrowBox[{{-16.56815588837044, -25.956218941570214`}, \
{-16.729120532689215`, -25.980374986405387`}, {-17.555442391515715`, \
-26.103572094035236`}, {-18.420693787439845`, -26.232061183765286`}, \
{-19.327729671320434`, -26.366441928710724`}, {-20.279040155850964`, \
-26.50677080308309}, {-21.274625241031444`, -26.653047806882395`}, \
{-21.316403243326768`, -26.659163691604142`}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[
       0.36959041397165177`, 0.5222730473637271, -0.42481491436046653`], 
       ArrowBox[{{-21.435137744002333`, -26.67654524358676}, \
{-22.31448492686186, -26.80527294010862}, {-23.402443202140017`, \
-26.963883054205983`}, {-24.542324055663716`, -27.129315000618682`}, \
{-25.734127487432964`, -27.301568779346734`}, {-26.185286231924646`, \
-27.366528044648625`}}]}}, 
     {Arrowheads[{{0.015556627360202429`, 1.}}], 
      {LABColor[
       0.4088019758166107, 0.5226363778616502, -0.31773428071781734`], 
       ArrowBox[{{-26.30406137472626, -27.38362966598861}, \
{-26.977853497447747`, -27.48064439039011}, {-28.277765172769605`, \
-27.667005088532775`}, {-29.638125600460075`, -27.861114128558654`}, {-30., \
-27.91252639411568}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.21418159736419246`, 0.522550543626554, -0.7962335133812517],
        ArrowBox[{{-0.11829099912706684`, -20.352277128602545`}, \
{-0.1310082716510371, -20.05517478923464}, {-0.14516050275282893`, \
-19.72609000249745}, {-0.17142965020338471`, -19.118570284880963`}, \
{-0.20279734492351326`, -18.398110125760407`}, {-0.25987335877318235`, \
-17.097312506306615`}, {-0.29470854721604367`, -16.308123725576475`}, \
{-0.32798762572483064`, -15.556860303861939`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.2629852978945174, 0.5224634002790598, -0.6795953298231818], 
       ArrowBox[{{-0.33329811591567954`, -15.43697786689166}, \
{-0.33472690328263033`, -15.404723497651402`}, {-0.3807488232687352, \
-14.369079495786679`}, {-0.4339774299491454, -13.174379389244935`}, \
{-0.49833144690882475`, -11.73292316208043}, {-0.5345585617402805, \
-10.922420948159715`}, {-0.5471106596460826, -10.641742317658405`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.31914754552724817`, 0.522363117591306, -0.545370619868045], 
       ArrowBox[{{-0.5524717653540647, -10.521862133534473`}, \
{-0.5738689786756335, -10.043397053297475`}, {-0.6165749254899071, \
-9.088772563333741}, {-0.6630646808105328, -8.049669934105966}, \
{-0.7136943693544827, -6.917970527433086}, {-0.7669697284973408, \
-5.726657172109228}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.3826860014524831, 0.5222496640276669, -0.39351717423436966`], 
       ArrowBox[{{-0.7723283637644407, -5.606776877546336}, \
{-0.8231070771886411, -4.4704663173490555`}, {-0.881893242835491, \
-3.153861111964805}, {-0.9459464650306281, -1.717717413033933}, \
{-0.9508387468883132, -1.6079629046494088`}, {-0.9557625813875139, \
-1.497489545569751}, {-0.9607646331643644, -1.3852382551437243`}, \
{-0.9657994527278896, -1.272239687843565}, {-0.9863099950349867, \
-0.8115488536536879}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.46058094033387137`, 0.5260103859375744, -0.08705770275405145], 
       ArrowBox[{{-0.9916472607761034, -0.691667605768922}, \
{-1.0342721764096332`, 0.26573798821622985`}, {-1.0708077713399184`, 
        1.0873605561797224`}, {-1.1089975032897186`, 
        1.9469541518540243`}, {-1.1489479412405537`, 
        2.8470647021066613`}, {-1.1907656541739433`, 
        3.7902381338051594`}, {-1.2046458019154316`, 4.103604180579}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.5493280318120322, 0.5317933019567287, 0.3083128025714283], 
       ArrowBox[{{-1.209955841821594, 4.22348663749491}, {-1.227936053340154, 
        4.629418037409851}, {-1.2666214702674228`, 
        5.503701703043005}, {-1.306918585525292, 
        6.415410079883513}, {-1.348924079683302, 
        7.366864117110258}, {-1.3927449563013687`, 
        8.360668108713028}, {-1.4217265559002654`, 9.018812801631102}}]}}, 
     {Arrowheads[{{0.003592235222309962, 1.}}], 
      {LABColor[0.6449352881452658, 0.5287158577151351, 0.7187806755817286], 
       ArrowBox[{{-1.4270056760976746`, 
        9.13869662410078}, {-1.4384941177910502`, 
        9.399588260002128}, {-1.4648970774177283`, 10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2127212084573489, 0.522553151280822, -0.7997237632502497], 
       ArrowBox[{{2.143079338167423, -25.25672690763699}, {
        2.6728745460567938`, -25.70654962195253}, {
        3.3278152280518696`, -26.25308201905241}, {
        4.134555373607384, -26.91425342753461}, {
        4.364045575689022, -27.100334166296086`}, {
        4.6054922037596935`, -27.29519114433905}, {
        5.469178660852281, -27.984837356246892`}, {
        5.860610180640621, -28.29263635308687}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.2500530859277354, 0.5224864918936104, -0.710502611377705], 
       ArrowBox[{{5.954939614317827, -28.36681153722643}, {
        6.479822212357247, -28.77954870571673}, {
        7.624718266506346, -29.664206545041}, {
        8.947852808834437, -30.669370663297347`}, {
        9.681148746222252, -31.21925143438092}, {
        9.767259372416436, -31.283123719890977`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.2835118379416233, 0.5224267483163452, -0.630538018188816], 
       ArrowBox[{{9.863639835063092, -31.35461362421331}, {
        10.468782771968108`, -31.803476489909237`}, {
        11.310754886072006`, -32.422045829882315`}, {
        12.207065088533945`, -33.07495945430015}, {
        12.845904527311546`, -33.53608796736247}, {
        13.514011845730248`, -34.01361401521579}, {
        13.745595239162878`, -34.17763547695319}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3130409560821432, 0.5223740214498298, -0.5599650357191412], 
       ArrowBox[{{13.84352152262466, -34.246992834222354`}, {
        14.21138704379005, -34.50753759786013}, {
        14.938030121490947`, -35.01785871529546}, {
        15.693941078832943`, -35.5445773675218}, {
        16.47911991581604, -36.08769355453915}, {
        17.293566632440232`, -36.64720727634751}, {
        17.786743934537945`, -36.983845235480395`}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.3389047904745448, 0.5223278392734068, -0.4981518815813323], 
       ArrowBox[{{17.885855591176124`, -37.05149787414612}, {
        18.137281228705525`, -37.22311853294686}, {
        18.685374372441544`, -37.5960983725805}, {
        19.245887865114327`, -37.975489501031475`}, {
        20.129235100459546`, -38.564937031091}, {
        21.041360986024028`, -39.16809814121474}, {
        21.87730501871325, -39.71747655413851}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.361248043658748, 0.5222879434078224, -0.44475272459396], 
       ArrowBox[{{21.97758726675463, -39.78338156705686}, {
        22.00083150986433, -39.7986575722556}, {
        22.98977870832193, -40.44089053460475}, {
        24.008202581396816`, -41.09479702826217}, {
        25.056103129088996`, -41.76037705322787}, {
        26.022360240959053`, -42.367779039958435`}}]}}, 
     {Arrowheads[{{0.018960842184532027`, 1.}}], 
      {LABColor[
       0.38026418372466203`, 0.5222539883985965, -0.3993051865697511], 
       ArrowBox[{{26.123954714223725`, -42.4316426681209}, {
        26.133480351398465`, -42.43763060950186}, {
        27.240334248325222`, -43.126557697084124`}, {
        28.376664819869276`, -43.827158315974664`}, {
        29.54247206603062, -44.539432466173494`}, {
        30., -44.81572661285432}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.21831650552407364`, 0.52254316038031, -0.7863513083085379], 
       ArrowBox[{{-2.654861653481786, -25.74508455536153}, \
{-3.30707712006505, -26.301650181545003`}, {-4.110698065575695, \
-26.975081642561122`}, {-4.3390347751966205`, -27.16437933333749}, \
{-4.579263102363779, -27.362595667479695`}, {-5.437723648941969, \
-28.063381638235064`}, {-6.355794567040895, -28.801323291539358`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.2549412501102522, 0.5224777636417496, -0.6988201654773556], 
       ArrowBox[{{-6.4493750006755395`, -28.876440715171842`}, \
{-7.564635896307957, -29.757338814698144`}, {-8.859274786438741, \
-30.76280297261582}, {-9.575712747287605, -31.312086702830772`}, \
{-10.242443794154573`, -31.817782283240874`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.28768627682433257`, 0.5224192944844799, -0.6205613368437032], 
       ArrowBox[{{-10.338053677783787`, -31.890299523621408`}, \
{-10.344363170525485`, -31.89508508536943}, {-11.165226056152378`, \
-32.51179812023179}, {-12.038301404168285`, -33.162225807417855`}, \
{-12.67717150114622, -33.63379563888443}, {-13.345633392401608`, \
-34.12225092523984}, {-14.043687077934441`, -34.627591666484065`}, \
{-14.200404500360476`, -34.74006669127589}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.31643564003545427`, 0.5223679599397361, -0.551851926144143],
        ArrowBox[{{-14.297895149537034`, -34.81003506501098}, \
{-14.771332557744726`, -35.149817862617105`}, {-15.528569831832467`, \
-35.68892951363899}, {-16.315398900197657`, -36.24492661954968}, \
{-17.131819762840298`, -36.81780918034921}, {-17.97783241976039, \
-37.40757719603756}, {-18.220575671071703`, -37.57626931703556}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[
       0.34150317593357665`, 0.5223231996250907, -0.4919418819945824], 
       ArrowBox[{{-18.31911715903353, -37.644749789801665`}, \
{-18.519978569192155`, -37.78433652238132}, {-19.07431993474708, \
-38.167488150860585`}, {-19.949285547447737`, -38.76359561858034}, \
{-20.85255892925783, -39.3733686264719}, {-21.801292921028892`, \
-40.00984817262094}, {-22.293498466622786`, -40.33610558440158}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3629936431693769, 0.5222848264846569, -0.4405808369311976], 
       ArrowBox[{{-22.393520441321296`, -40.40240494018586}, \
{-22.778820273404325`, -40.657800124373075`}, {-23.785140986384132`, \
-41.317224481728324`}, {-24.82025505996831, -41.988121244686674`}, \
{-25.88416249415686, -42.670490413248125`}, {-26.42204868466226, \
-43.01203661045059}}]}}, 
     {Arrowheads[{{0.017082498443888892`, 1.}}], 
      {LABColor[0.381157665191367, 0.5222523930079788, -0.39716981457568457`],
        ArrowBox[{{-26.52335156724374, -43.07636176867569}, \
{-26.97686328894978, -43.364331987412676`}, {-28.098357444347073`, \
-44.06964596718033}, {-29.248644960348734`, -44.78643235255109}, {-30., \
-45.24913622601078}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.24757380292896303`, 0.5224909188738917, -0.716427962577734],
        ArrowBox[{{-1.3229755327763095`, -31.622700948493726`}, \
{-1.4668314410291001`, -32.44220920210074}, {-1.6240341585424543`, \
-33.32679463067017}, {-1.7950340362694723`, -34.27578078985703}, \
{-1.9802814251632572`, -35.28849123531635}, {-2.1765219518683336`, \
-36.346172693698186`}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.2723112975913718, 0.5224467478772239, -0.6573066989881431], 
       ArrowBox[{{-2.198662760805987, -36.46411237470458}, \
{-2.3975292960739485`, -37.52033584917224}, {-2.6297401188063043`, \
-38.73250567841018}, {-2.877171423088929, -39.99896027597824}, \
{-3.066054643748983, -40.94748594269356}, {-3.1123673610629887`, \
-41.1763047511881}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.28968281143292585`, 0.522415729494381, -0.6157897279774358],
        ArrowBox[{{-3.136172550638548, -41.29391985629485}, \
{-3.2630050558736348`, -41.92056550374194}, {-3.468022659462887, \
-42.91819895912341}, {-3.681107454516736, -43.94038630883793}, \
{-3.90178067417332, -44.981544798335996`}, {-4.120031126799902, \
-45.99196022269045}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.2999353124749056, 0.522397422741998, -0.5912868094391032], 
       ArrowBox[{{-4.145642648636523, -46.10919503795288}, \
{-4.364456086709096, -47.10402693303418}, {-4.606458279588285, \
-48.18535057823427}, {-4.854759380446594, -49.27321023607299}, \
{-5.10854863952227, -50.36075353395492}, {-5.2107817927809075`, \
-50.78944739912945}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[
       0.30304206632962866`, 0.5223918753567014, -0.5838618371021845], 
       ArrowBox[{{-5.23861830337381, -50.90617412562348}, \
{-5.367826056815318, -51.44798047188011}, {-5.632591632325732, \
-52.534891049848504`}, {-5.9144880653303575`, -53.66560499880964}, \
{-6.200740322660339, -54.78431499801702}, {-6.404634265788861, \
-55.56227014897013}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.2992444041275232, 0.5223986564202959, -0.5929380427219917], 
       ArrowBox[{{-6.435481989332112, -55.67823708958493}, \
{-6.628985657526908, -56.40089796928437}, {-7.063619180496489, \
-57.97232497898367}, {-7.50297498070588, -59.48952884840506}, \
{-7.748066512341684, -60.29498115251241}}]}}, 
     {Arrowheads[{{0.01999999999999998, 1.}}], 
      {LABColor[
       0.28859574820714023`, 0.5224176705424451, -0.6183877498218989], 
       ArrowBox[{{-7.782999889088429, -60.40978384929725}, \
{-7.9453871472918784`, -60.94344239883865}, {-8.364447877889683, \
-62.252251884273996`}, {-8.783004729526983, -63.491944805611226`}, \
{-9.201057702203773, -64.66252116285034}, {-9.31324382777975, \
-64.95845883468293}}]}}, 
     {Arrowheads[{{0.01999999999999998, 1.}}], 
      {LABColor[
       0.27175447288295246`, 0.5224477421372601, -0.6586374796839619], 
       ArrowBox[{{-9.355780426612547, -65.07066684580396}, \
{-9.618606795920057, -65.76398095599134}, {-10.034699839086308`, \
-66.79573200240101}, {-10.448384660113, -67.75718211944616}, \
{-10.85966125900013, -68.64833130712677}, {-11.268529635747706`, \
-69.46917956544284}, {-11.26892430018632, -69.46994020846395}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[
       0.24995864091482278`, 0.5224866605335802, -0.7107283298095565], 
       ArrowBox[{{-11.324190715028177`, -69.57645604480075}, \
{-11.428797321858479`, -69.77806601434135}, {-11.588644601064775`, \
-70.07666235403744}, {-12.12263250269832, -70.94650293264637}, \
{-12.654837047799983`, -71.72184894990049}, {-13.410266717073018`, \
-72.73826274842196}, {-14.080341204782005`, -73.48953214513492}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[
       0.22825042318700572`, 0.5225254224868824, -0.7626097866774094], 
       ArrowBox[{{-14.160216540237244`, -73.57908621140727}, \
{-14.162217553832791`, -73.58132969374292}, {-14.91413386038913, \
-74.27476967639586}, {-15.669459939051873`, -74.84230258691332}, \
{-16.431891877126386`, -75.30391850354134}, {-17.20512576191805, \
-75.67960750452599}, {-18.222586445543126`, -76.03698343878244}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.21994896522930507`, 0.5225402454783288, -0.7824498186124518], 
       ArrowBox[{{-18.33580549864062, -76.07675083768791}, \
{-18.676287333694066`, -76.1963426959856}, {-20.215033350047158`, \
-76.54512578747024}, {-21.838095321710952`, -76.7787231196567}, \
{-22.98972117277547, -76.8911008064207}, {-23.054026146248248`, \
-76.89563156742032}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.22391795752776983`, 0.5225331584896107, -0.7729641434030228], 
       ArrowBox[{{-23.173729395966525`, -76.90406554672336}, \
{-24.19088588495203, -76.97573174456045}, {-25.445995091656435`, \
-77.038929119099}, {-26.75945442630448, -77.08700611505937}, \
{-27.968315965827138`, -77.11895832995732}}]}}, 
     {Arrowheads[{{0.00796692529731314, 1.}}], 
      {LABColor[0.2304566140177207, 0.5225214831369538, -0.7573371108704352], 
       ArrowBox[{{-28.08827406982531, -77.12212902154803}, \
{-28.135388103656553`, -77.12337432358179}, {-29.577920338473046`, \
-77.15144533580646}, {-30., -77.15771667025456}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2475719407459715, 0.522490922198985, -0.7164324130935602], 
       ArrowBox[{{1.3231154874778746`, -31.622326587505185`}, {
        1.466978130800388, -32.44175119405306}, {
        1.6241874919867936`, -33.326243259330106`}, {
        1.7951939905526533`, -34.27512714599747}, {
        1.98044804601353, -35.28772721671631}, {
        2.176784878445699, -36.34577610504018}}]}}, 
     {Arrowheads[{{0.019999999999999983`, 1.}}], 
      {LABColor[0.27230994482245713`, 0.522446750292713, -0.6573099320320981],
        ArrowBox[{{2.1989300105092706`, -36.46371497544803}, {
        2.397709187878288, -37.519325084565814`}, {
        2.629926900127135, -38.731361693389786`}, {
        2.8773655915098537`, -39.997680040555046`}, {
        3.0662606468027813`, -40.94613654047076}, {
        3.112767082180292, -41.1758816399483}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.2896821759013503, 0.5224157306291792, -0.6157912468632533], 
       ArrowBox[{{3.136575339335173, -41.29349612413816}, {
        3.2632238280069727`, -41.91914866861706}, {
        3.4682551351224267`, -42.91671642499397}, {
        3.681354568149144, -43.93883980960147}, {
        3.9020434743816885`, -44.9799372769593}, {
        4.120571355869082, -45.99150770360478}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.2999352951515063, 0.5223974227729304, -0.5912868508410831], 
       ArrowBox[{{4.146190542246482, -46.10874084650268}, {
        4.364753748347952, -47.1023098234851}, {
        4.606775116081671, -48.18358490265309}, {
        4.85509661643348, -49.27140107907976}, {
        5.108907561521076, -50.35890691275377}, {
        5.211476832637076, -50.78895967565303}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.303043060868788, 0.5223918735808633, -0.5838594602078145], 
       ArrowBox[{{5.239316438766643, -50.905685663892804`}, {
        5.36820795134446, -51.4461024036751}, {
        5.6329977859036315`, -52.53298755184375}, {
        5.914910677593352, -53.66364107019875}, {
        6.201180489235521, -54.78229899093363}, {
        6.405486035230169, -55.56174322070178}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.29924619729718194`, 0.5223986532184319, -0.5929337571442683], 
       ArrowBox[{{6.43634471215589, -55.67770725607882}, {
        6.6294598559427325`, -56.398843944451485`}, {
        7.064130019859825, -57.970251322444554`}, {
        7.503524927212635, -59.48745349077679}, {
        7.74909290465264, -60.29440474165625}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.28859887498184084`, 0.5224176649593107, -0.6183802770008316], 
       ArrowBox[{{7.784028928612907, -60.409206632885656`}, {
        7.945978524226998, -60.94138281531214}, {
        8.365115273235691, -62.25032815367175}, {
        8.783749247473908, -63.49015656722309}, {
        9.201880446941647, -64.66086805596616}, {
        9.31445832528819, -64.95781905707621}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[
       0.27175875779694486`, 0.5224477344861651, -0.6586272389731276], 
       ArrowBox[{{9.356997439270264, -65.07002611470459}, {
        9.619508871638907, -65.76246261990096}, {
        10.035681650086422`, -66.79434514763935}, {
        10.44944591080493, -67.7559205277932}, {
        10.860801653794425`, -68.64718876036251}, {
        11.269748879054912`, -69.46814984534728}, {
        11.270307814840324`, -69.46922703361207}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2499645087845199, 0.5224866500559769, -0.7107143059208882], 
       ArrowBox[{{11.325576554967002`, -69.57574166342793}, {
        11.430041810225928`, -69.77706845262233}, {
        11.589914247207073`, -70.07569648044708}, {
        12.123952210999272`, -70.94558675838508}, {
        12.656205886995346`, -71.72098642202178}, {
        13.411779506271664`, -72.7375721817161}, {
        14.08180214624545, -73.48877015248232}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.2282573771507771, 0.5225254100699617, -0.7625931670831162], 
       ArrowBox[{{14.161678269057287`, -73.57832351648696}, {
        14.163871284824761`, -73.58078222294866}, {
        14.915926168968547`, -74.27433946857698}, {
        15.671389105016937`, -74.8419668414586}, {
        16.43395715365472, -75.30365795626273}, {
        17.207327375566674`, -75.67940642765853}, {
        18.223902453979534`, -76.03646738317738}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[
       0.21995348510607055`, 0.5225402374076868, -0.7824390163533995], 
       ArrowBox[{{18.33712164344675, -76.07623439383177}, {
        18.678654270732668`, -76.1961940198635}, {
        20.21756606264732, -76.54501793730971}, {
        21.84079579772402, -76.7786457473309}, {
        22.99255546195745, -76.89104088103706}, {
        23.055275092453453`, -76.8954601425024}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2239205485740245, 0.5225331538630671, -0.7729579509437343], 
       ArrowBox[{{23.174978315462734`, -76.90389450087696}, {
        24.193857609807814`, -76.97568532565917}, {
        25.44910848313774, -77.03889307664242}, {
        26.762714323809842`, -77.08697812943197}, {
        27.969560500038252`, -77.11887900881005}}]}}, 
     {Arrowheads[{{0.00796174157746043, 1.}}], 
      {LABColor[0.2304587254024326, 0.5225214793668886, -0.7573320647760835], 
       ArrowBox[{{28.089518598959042`, -77.12204989248974}, {
        28.138799840052023`, -77.12335255637407}, {
        29.58148974009219, -77.15142842981493}, {
        30., -77.15764717473698}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.21968863492540255`, 0.5225407103212381, -0.7830719938459352], 
       ArrowBox[{{3.1811127327775286`, -21.867352745291154`}, {
        3.3685416130823125`, -21.788914581120903`}, {
        3.567260593925109, -21.70601198835952}, {
        4.483572736278999, -21.326618676549835`}, {
        5.643469801403856, -20.852067711800125`}, {
        6.367546363072915, -20.558388543337788`}, {
        7.189137710574807, -20.227118812312966`}, {
        7.6247277114674255`, -20.052457745804883`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.2658474677781015, 0.5224582896201949, -0.6727548998429098], 
       ArrowBox[{{7.736107396095727, -20.00779718320095}, {
        8.120911045704746, -19.853500216559876`}, {
        9.179602386103438, -19.431261844246617`}, {
        10.378987208105336`, -18.955271669457435`}, {
        11.746899702348381`, -18.415094675112073`}, {
        12.197820999587634`, -18.237760947808674`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.31437637993326856`, 0.5223716369317821, -0.5567734455203899], 
       ArrowBox[{{12.309495488166815`, -18.19384274428692}, {
        12.712470678327929`, -18.03536477281034}, {
        13.763381998880783`, -17.62324086629396}, {
        14.90884696808716, -17.17525360987881}, {
        16.15807889002726, -16.68793365788076}, {
        16.779931300253818`, -16.445936015925394`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.36538873935732197`, 0.5222805498274132, -0.4348566876192988], 
       ArrowBox[{{16.891761764543457`, -16.40241651159959}, {
        17.522739183805733`, -16.156867816961707`}, {
        19.014489268527228`, -15.577642893783544`}, {
        19.65594935424569, -15.328818241021445`}, {
        20.321326077538586`, -15.070923484860188`}, {
        21.21064120512047, -14.726831608182557`}, {
        21.366848700364795`, -14.666447756791772`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.42095279549232467`, 0.5234281465672853, -0.2636020760980409], 
       ArrowBox[{{21.47877701811496, -14.623180544198194`}, {
        22.14363805219219, -14.366170662473575`}, {
        23.016341502219223`, -14.028950736153032`}, {
        23.929856494926298`, -13.6762224161467}, {
        24.88418303031341, -13.307985702454582`}, {
        25.87932110838056, -12.924240595076675`}, {
        25.95665972831, -12.894434083458389`}}]}}, 
     {Arrowheads[{{0.017553526314651777`, 1.}}], 
      {LABColor[0.4841714533928234, 0.5275475851133046, 0.01803862112153631], 
       ArrowBox[{{26.068631638156802`, -12.85127980898575}, {
        26.92016483782367, -12.52309662919301}, {
        28.011608327338664`, -12.102663339983621`}, {
        29.15365157692554, -11.662940727448504`}, {
        30., -11.337207020931135`}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.21972560345734632`, 0.5225406443106366, -0.7829836410700622], 
       ArrowBox[{{-3.2236263358174932`, -21.954366846609076`}, \
{-3.413115760160235, -21.880936254994616`}, {-3.613977351840119, \
-21.8033441646919}, {-4.488845090733867, -21.46784190051586}, \
{-5.582405784742165, -21.05326583902259}, {-7.135600497679172, \
-20.471388775464124`}, {-7.713376721343305, -20.25679694837796}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.26571333989380874`, 0.5224585291174606, -0.6730754581739051], 
       ArrowBox[{{-7.82586843841081, -20.215016407558046`}, \
{-8.073761387030386, -20.1229465047353}, {-9.141036431809619, \
-19.728762635133844`}, {-10.351506240792757`, -19.283994641456797`}, \
{-11.73358651694263, -18.778824791743467`}, {-12.331911947245793`, \
-18.561083497904185`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.3139359583425865, 0.5223724233436997, -0.5578260291109517], 
       ArrowBox[{{-12.444676960756084`, -18.520046298584255`}, \
{-12.713413607027695`, -18.422248240708694`}, {-13.780780943664166`, \
-18.034984030354398`}, {-14.945170371048825`, -17.61374456681927}, \
{-16.216063733378455`, -17.155242256242005`}, {-16.958706163891364`, \
-16.88801830680809}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.36445587689121345`, 0.5222822155363076, -0.43708617805494315`], 
       ArrowBox[{{-17.071618821604222`, -16.84738910883152}, \
{-17.605446897344628`, -16.655302526033473`}, {-19.12530572963892, \
-16.109750803604545`}, {-19.777630005659095`, -15.87585116510811}, \
{-20.45439704605182, -15.633402174435918`}, {-21.368450601823476`, \
-15.306583644969844`}, {-21.590002407684672`, -15.22745092412161}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.41915161766526515`, 0.5233107786633241, -0.27162636822755626`], 
       ArrowBox[{{-21.70301029383451, -15.187087355548638`}, \
{-22.328048284515326`, -14.963839539337773`}, {-23.22039398737219, \
-14.645262610077486`}, {-24.154772079364832`, -14.31196569935975}, \
{-25.13118256049326, -13.963948807184565`}, {-26.149625430757453`, \
-13.601211933551925`}, {-26.224096713259044`, -13.574705539266867`}}]}}, 
     {Arrowheads[{{0.016198312818626746`, 1.}}], 
      {LABColor[
       0.48143453710429934`, 0.527369242851216, 0.005845590814807059], 
       ArrowBox[{{-26.33714918894681, -13.534467028597767`}, \
{-27.215129596742273`, -13.22196945796595}, {-28.332723965032564`, \
-12.824435759930743`}, {-29.502408535628327`, -12.408610839446313`}, {-30., \
-12.231808623472578`}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.2351633440749457, 0.522513078851859, -0.7460882826379986], 
       ArrowBox[{{1.4985356274091401`, -18.368426721608454`}, {
        1.8847572032424365`, -17.169409748016513`}, {
        2.298007625203402, -15.89521179182024}, {
        2.812923755579372, -14.315886856637421`}, {
        2.9806782736987736`, -13.802991822849151`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2868885163551355, 0.522420718956744, -0.6224679408723003], 
       ArrowBox[{{3.017982464905882, -13.688937461606876`}, {
        3.117530853630189, -13.384576811469394`}, {
        3.4599482742231276`, -12.339428305633618`}, {
        3.8455089270948775`, -11.164207383991224`}, {
        4.281606653240335, -9.836104759530542}, {
        4.514177653319817, -9.128082616714298}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.34559331748003996`, 0.5223158963136162, -0.4821666666873242], 
       ArrowBox[{{4.5516266235614955`, -9.014075710661034}, {
        4.757941132989701, -8.385986907630912}, {
        5.019421122140919, -7.589959023732556}, {
        5.298202758311494, -6.741108332230079}, {
        5.595711789662385, -5.834961070090008}, {
        5.913636805807366, -4.866183329834077}, {
        6.048961456214587, -4.453594602440068}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.41235598620055414`, 0.522867963407038, -0.3019010758428444],
        ArrowBox[{{6.086359927730368, -4.339571120962421}, {
        6.253478250479566, -3.8300472766382434`}, {
        6.617638542079038, -2.7188926414804118`}, {
        7.057308417688551, -1.3758379005374393`}, {7.534094753552466, 
        0.08250547326641566}, {7.579718725825825, 0.22221324485163957`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.49460275060886494`, 0.5282273067218268, 0.06451031030947449], 
       ArrowBox[{{7.616970708512347, 0.33628466890658454`}, {
        7.787726384149023, 0.8591653770087989}, {8.052282062625611, 
        1.6699578726120647`}, {8.094067541178477, 1.7980697536807393`}, {
        8.136129820428815, 1.9270483865867416`}, {8.17886727008679, 
        2.0581350479817893`}, {8.221892460144204, 2.190123742266823}, {
        8.509273581011946, 3.0722145880114025`}, {8.809702331069554, 
        3.9953110469573474`}, {9.103867287227109, 4.90017927701032}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5847687225819267, 0.5341026794807634, 0.4662019636176293], 
       ArrowBox[{{9.140948785299306, 5.014306232902719}, {9.453106614442005, 
        5.975668181703158}, {9.797939221284139, 7.039030259797986}, {
        10.159533604370711`, 8.155600755684109}, {10.527991011401358`, 
        9.294914471471612}, {10.620263023737678`, 9.580664070530776}}]}}, 
     {Arrowheads[{{0.0013360686352109602`, 1.}}], 
      {LABColor[0.6718296411840062, 0.4755721705487229, 0.7473820162675271], 
       ArrowBox[{{10.680849638087277`, 9.926568270543411}, {
        10.731959686535593`, 9.926568270543411}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.23639351406351514`, 0.5225108822739433, -0.7431482434324628], 
       ArrowBox[{{-1.8202416752441497`, -18.345776691747933`}, \
{-2.294883727598867, -17.127061637676206`}, {-2.7959278513603425`, \
-15.849294334188233`}, {-3.090419164921381, -15.101266754880772`}, \
{-3.4197794338851386`, -14.26661149072312}, {-3.5736399922339532`, \
-13.877497496503985`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.28813755540254193`, 0.5224184886864456, -0.6194828056448588], 
       ArrowBox[{{-3.6177652081280596`, -13.765904641346056`}, \
{-3.7886280661959417`, -13.333791760176318`}, {-4.203102364916632, \
-12.287322667854239`}, {-4.669622132837773, -11.111032806310076`}, \
{-5.1970779635315205`, -9.782227564524055}, {-5.387020755427563, \
-9.303872543410302}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.3466605631107966, 0.5223139906516305, -0.47961600781455294`], 
       ArrowBox[{{-5.43130626196307, -9.192343202378924}, \
{-5.7717846573814855`, -8.334876865260465}, {-6.087110853893005, \
-7.5407467608396725`}, {-6.423186196054937, -6.694204637127713}, \
{-6.7817121060765455`, -5.790832974591538}, {-7.164701615314405, \
-4.8253705106853335`}, {-7.202141454818907, -4.730937339489501}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.4131478111907941, 0.522919560111157, -0.2983734757682261], 
       ArrowBox[{{-7.246368581868984, -4.619384835111982}, \
{-7.573938768878181, -3.7931662412857428`}, {-8.012288802665987, \
-2.6866611593989727`}, {-8.548579357690002, -1.3314065239611823`}, \
{-9.012966607125133, -0.1562998356579306}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.49482883852481585`, 0.5282420390066725, 0.0655175376122362],
        ArrowBox[{{-9.057070083330897, -0.044698386802785164`}, \
{-9.130501763786768, 0.14111648848072722`}, {-9.440211075255483, 
        0.9257181731404456}, {-9.76336821941412, 
        1.7450858375089242`}, {-9.815242934460224, 
        1.876667207127987}, {-9.86746967480825, 
        2.0091606453077477`}, {-9.920558578700149, 
        2.143881231963939}, {-9.974013815588078, 
        2.2795520662718096`}, {-10.325246118929343`, 
        3.1714916271301465`}, {-10.692555958149963`, 
        4.105241394189235}, {-10.816681542321561`, 4.4211454650223265`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.5842048513690992, 0.5340659366442931, 0.463689903305107], 
       ArrowBox[{{-10.860566079172875`, 
        4.532833187827234}, {-11.077001588446038`, 
        5.083669334207041}, {-11.479641265013676`, 
        6.109643413941534}, {-11.901728055807578`, 
        7.186580039126731}, {-12.344515028782446`, 
        8.31789561549666}, {-12.61187489833632, 9.001939359291843}}]}}, 
     {Arrowheads[{{0.003964460855788476, 1.}}], 
      {LABColor[0.6706852093366547, 0.4781818353811614, 0.7467435855342763], 
       ArrowBox[{{-12.655558973499597`, 
        9.11370564033013}, {-12.79350448626507, 
        9.466641049631809}, {-13.001649369662525`, 10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2397551545041864, 0.5225048797659799, -0.7351141060511875], 
       ArrowBox[{{-3.713724831403689, -28.89558788264356}, \
{-4.265438077172582, -29.65555836008135}, {-4.889757077005803, \
-30.50294172198657}, {-5.593514815160421, -31.443115716590004`}, \
{-6.3835442758935, -32.48145809212243}, {-6.584198121101884, \
-32.74247431397442}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.2705904058515203, 0.5224498206824673, -0.6614195364257806], 
       ArrowBox[{{-6.657334129267969, -32.8376117109828}, {-6.70732152532002, \
-32.902636735767025`}, {-7.044816336367932, -33.33876538918932}, \
{-7.940847628104134, -34.48155608552218}, {-8.927192493074983, \
-35.717347053631066`}, {-9.455007382403656, -36.36972382207256}, \
{-9.641152312844023, -36.597315969191975`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2960238623476264, 0.5224044069840523, -0.6006349619965173], 
       ArrowBox[{{-9.717124509027666, -36.69020421068159}, \
{-10.006950398801504`, -37.04456302340013}, {-10.583021542268524`, \
-37.74186465761379}, {-11.183220812804716`, -38.46162872471352}, \
{-11.901157330326221`, -39.31231864275411}, {-12.65116754470555, \
-40.18836006372204}, {-12.804625855495205`, -40.36522885423316}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3163258411320879, 0.5223681559954426, -0.5521143395371062], 
       ArrowBox[{{-12.883267851527666`, -40.455867899131206`}, \
{-13.433251455942703`, -41.08975298761735}, {-14.247409064037676`, \
-42.01649741444001}, {-15.092558370355517`, -42.96464332931299}, \
{-15.967617376261265`, -43.93024071735924}, {-16.07188432662805, \
-44.04350375750491}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[
       0.33173852049983255`, 0.5223406352857554, -0.5152788761258913], 
       ArrowBox[{{-16.153158527350904`, -44.131790247393575`}, \
{-16.872586081754925`, -44.91328957857876}, {-17.80746448683649, \
-45.91378991297156}, {-18.769858039552453`, -46.926369009626406`}, \
{-19.445854723059966`, -47.62411433380115}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.34251745079835594`, 0.5223213885471184, -0.4895178203646051], 
       ArrowBox[{{-19.52935371088401, -47.710299709778525`}, \
{-19.7573721879493, -47.94565415763209}, {-20.770006932027027`, \
-48.971645356988624`}, {-21.80776227178564, -50.00434260769599}, \
{-22.35391958021781, -50.54308202096714}, {-22.90583078428844, \
-51.08181355147611}, {-22.926382998950043`, -51.101267459283406`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.3489994434154071, 0.522309814372846, -0.4740262113990126], 
       ArrowBox[{{-23.013532481017666`, -51.18375968785886}, \
{-23.89965407168147, -52.02252709150177}, {-24.90855528566207, \
-52.95783541657125}, {-26.04274504932185, -53.996040487566724`}, \
{-26.54001977664113, -54.43981632773742}}]}}, 
     {Arrowheads[{{0.01852205572395025, 1.}}], 
      {LABColor[
       0.35160762284922625`, 0.5223051572365169, -0.46779280474647505`], 
       ArrowBox[{{-26.629551922841607`, -54.51971623259804}, \
{-27.190486650849138`, -55.02030326533223}, {-28.351780090243942`, \
-56.030623749867786`}, {-29.52662536750625, -57.027001941173374`}, {-30., \
-57.41763120559262}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[
       0.23774017458012928`, 0.5225084776918301, -0.7399297982158004], 
       ArrowBox[{{3.566865101465792, -28.633163109655072`}, {
        4.078833103490416, -29.334079609171912`}, {
        4.656369326468543, -30.113813409560287`}, {
        5.305683839551226, -30.977467927536814`}, {
        6.03298671188952, -31.93014657981811}, {
        6.341859734093897, -32.33078734573843}, {
        6.4501974757981895`, -32.4704144758973}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.2689563145220422, 0.5224527384978586, -0.665324925614862], 
       ArrowBox[{{6.523759818621155, -32.565222606974736`}, {
        6.664113060054254, -32.74611174128298}, {
        7.524793034937268, -33.841303607369184`}, {
        8.474986923470867, -35.02968932100162}, {
        8.9845778340635, -35.658680683766434`}, {
        9.518399720482508, -36.31067213465532}, {
        9.5212105429881, -36.31407195846647}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.29481877608750856`, 0.52240655877274, -0.6035150524585837], 
       ArrowBox[{{9.597673052847522, -36.40655700907465}, {
        10.07645258272789, -36.98566367366827}, {
        10.658736420799645`, -37.6836553008053}, {
        11.353769545713845`, -38.50719010953843}, {
        12.081306742880312`, -39.357370325920435`}, {
        12.698975279579972`, -40.06994689501928}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.31555430558473657`, 0.5223695336407763, -0.5539582674322383], 
       ArrowBox[{{12.777574368998986`, -40.160623149587394`}, {
        12.841348012299045`, -40.234195949951335`}, {
        13.633893353970043`, -41.13766698163111}, {
        14.458178242992227`, -42.0642571165222}, {
        15.31343815446451, -43.01044005018704}, {
        15.979550420409248`, -43.7363368038637}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3313894601491057, 0.5223412585640541, -0.5161131113338469], 
       ArrowBox[{{16.060684152414076`, -43.82475239938264}, {
        16.199673088386902`, -43.97621578262564}, {
        17.11688304475939, -44.961584313837974`}, {
        18.06294847462118, -45.96146776584474}, {
        19.035749829011458`, -46.970788260666595`}, {
        19.364848060008377`, -47.30621477303617}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.34259432291629505`, 0.5223212512851155, -0.4893341001936908], 
       ArrowBox[{{19.448889008181062`, -47.391871757749826`}, {
        20.03528710793023, -47.989545798303546`}, {
        21.06156031137749, -49.01774037875559}, {
        21.598365236886043`, -49.55107135773917}, {
        22.141333205796922`, -50.08516945759253}, {
        22.8582645284205, -50.77026314545789}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.34954037673691557`, 0.5223088484882942, -0.4727334102515346], 
       ArrowBox[{{22.9450218410455, -50.85316772136349}, {
        23.105462604122096`, -51.00648359778223}, {
        24.085582470326834`, -51.925000923394606`}, {
        25.206511488345853`, -52.96279572416862}, {
        26.34289596309886, -53.98971150832304}, {
        26.47459637412394, -54.105884299561644`}}]}}, 
     {Arrowheads[{{0.018853708982351287`, 1.}}], 
      {LABColor[0.3525877364051248, 0.5223034071565997, -0.465450386782296], 
       ArrowBox[{{26.564588256514497`, -54.18526604244881}, {
        27.49473589458586, -55.00574827585787}, {
        28.66203128280685, -56.01090602677309}, {
        29.841005884003685`, -57.0000809397589}, {
        30., -57.12976603950941}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2445293909194075, 0.5224963549422795, -0.7237039413034925], 
       ArrowBox[{{4.781720837103381, -19.482311563176154`}, {
        5.406602806025385, -19.012769879775355`}, {
        6.1188974157326514`, -18.48021165630217}, {
        7.033480263798907, -17.79976614494234}, {
        8.097107800032262, -17.01226640142809}, {
        8.632750042295346, -16.61711021054592}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.29416548886273713`, 0.5224077252751779, -0.6050763733094826], 
       ArrowBox[{{8.729316053040426, -16.545871137216878`}, {
        8.841497842228394, -16.463111927796476`}, {
        9.661350299651117, -15.859825915268797`}, {
        10.56541991944006, -15.196131980400425`}, {
        11.564379677856442`, -14.464326499402734`}, {
        12.599923414209318`, -13.707145118254623`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.34787983750392115`, 0.5223118135287693, -0.4767020084881178], 
       ArrowBox[{{12.696806096778593`, -13.63633732111172}, {
        13.894115894525944`, -12.762264646412943`}, {
        14.555440994955024`, -12.279984788516769`}, {
        15.25139907620162, -11.772774294239396`}, {
        15.986084800670485`, -11.237599646354067`}, {
        16.575370932916666`, -10.808488327925323`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.40617480416603136`, 0.5225197706639989, -0.3277546828547026], 
       ArrowBox[{{16.672376993945278`, -10.737849640765148`}, {
        16.763592830766374`, -10.671427327634031`}, {
        17.6433819178217, -10.030938738478488`}, {
        18.57735462824987, -9.351161143106022}, {
        19.56997389826026, -8.628773645132188}, {
        20.55325726156688, -7.913178291859232}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.47609207070218756`, 0.5270211183772306, -0.0179552302138701], 
       ArrowBox[{{20.650281804601445`, -7.842564992575254}, {
        21.74998714980463, -7.042125300774471}, {
        22.94827357963622, -6.169702551485367}, {
        23.306264468058444`, -5.909033057234664}, {
        23.670997245164152`, -5.643422810824273}, {
        24.061255000242923`, -5.359143720019404}, {
        24.45936094761062, -5.069099292379765}, {
        24.530626829367545`, -5.017158490811779}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.5507447800882337, 0.5318856197574036, 0.3146244514666335], 
       ArrowBox[{{24.627603215637325`, -4.946479070143142}, {
        25.745356144148957`, -4.131825807872719}, {
        26.419706693697066`, -3.6400857819504018`}, {
        27.11495921076446, -3.1329435669155528`}, {
        27.833032195560502`, -2.608933112754839}, {
        28.505611740869053`, -2.1178667271015956`}}]}}, 
     {Arrowheads[{{0.007211426338478146, 1.}}], 
      {LABColor[0.6299356970032542, 0.5370012629034419, 0.667347895174364], 
       ArrowBox[{{28.602523962258196`, -2.047099353318129}, {
        29.3433950689666, -1.5059093370158105`}, {
        30., -1.0260559303929873`}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.2433251296202133, 0.5224985052579263, -0.726582060153927], 
       ArrowBox[{{-4.789978858429973, -19.68829860442091}, \
{-5.970174957742584, -18.853314891743505`}, {-6.8794625747846, \
-18.214541313908384`}, {-7.938905719673657, -17.474153758879755`}, \
{-8.692171802148653, -16.949801453702896`}, {-8.719076034047722, \
-16.931126008430358`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.29266345495832025`, 0.5224104072902928, -0.6086661524522541], 
       ArrowBox[{{-8.817654245211147, -16.86269840958443}, \
{-9.523800620743547, -16.37253024421436}, {-10.443057427312961`, \
-15.736104389917067`}, {-11.461243659714249`, -15.032867469490489`}, \
{-12.58996599921657, -14.254955337023286`}, {-12.76633969750031, \
-14.133624235063191`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3459137832295249, 0.522315324093521, -0.4814007710173992], 
       ArrowBox[{{-12.865205311254629`, -14.065612541826058`}, \
{-13.844293012270908`, -13.39207793413884}, {-14.522609820228345`, \
-12.926029054502749`}, {-15.237189655191695`, -12.435441015117462`}, \
{-15.992435884359455`, -11.917253672706913`}, {-16.79275187493011, \
-11.368406883995018`}, {-16.822024975331427`, -11.3483397639942}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.40320882103267763`, 0.5223426221570304, -0.34047096421367823`], 
       ArrowBox[{{-16.9210016827536, -11.280489845881759`}, \
{-17.717439386255773`, -10.734520654021413`}, {-18.70148542925852, \
-10.060192135115747`}, {-19.74996347580668, -9.34187985550914}, \
{-20.867946997768584`, -8.576042343432707}, {-20.880650380556666`, \
-8.567340045694822}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.4721604601258303, 0.526764927741522, -0.03547065336100409], 
       ArrowBox[{{-20.979649066931266`, -8.49952220072682}, \
{-22.06166655277446, -7.758299293688253}, {-23.337352698454545`, \
-6.88427040107758}, {-23.7438190497204, -6.605762771109362}, \
{-24.158783616387492`, -6.3214043796328285`}, {-24.60840508491506, \
-6.013220060979604}, {-24.939301768590948`, -5.7863782264108305`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.5456340083963376, 0.5315525929168047, 0.2918558361489655], 
       ArrowBox[{{-25.038277426025765`, -5.718526776644849}, \
{-25.068186582100893`, -5.698022951223827}, {-25.74672091345744, \
-5.232782274697622}, {-26.44864616452972, -4.751345340346472}, \
{-27.173962335317736`, -4.253712148170374}, {-27.922669425821486`, \
-3.739882698169329}, {-28.697002857838143`, -3.2082527887289323`}, \
{-28.996140321324877`, -3.0027727700609224`}}]}}, 
     {Arrowheads[{{0.004574870352673654, 1.}}], 
      {LABColor[0.6235374722298231, 0.5366289191540555, 0.6389177099460354], 
       ArrowBox[{{-29.09505266505217, -2.9348290561620365`}, \
{-29.499198053164868`, -2.6572182182347763`}, {-30., \
-2.3130525863009206`}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.23863876343105733`, 0.5225068731815237, -0.7377822198518881], 
       ArrowBox[{{5.409534495843091, -25.805331459450745`}, {
        6.3347674549452115`, -26.203369071072064`}, {
        7.409103476026146, -26.659907861228447`}, {
        8.648420971554676, -27.180871340562057`}, {
        9.831766274025702, -27.671705971399216`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.276798538063023, 0.5224387355103037, -0.646582438898963], 
       ArrowBox[{{9.942609385847415, -27.71768210174616}, {
        10.081496012162463`, -27.77529027901548}, {
        10.816248237092857`, -28.076325192636137`}, {
        11.603110065081173`, -28.396263362059916`}, {
        12.442081496127413`, -28.735104787286822`}, {
        13.333162530231577`, -29.09284946831686}, {
        14.282121652488609`, -29.47105002504142}, {
        14.39336771226641, -29.515017465037648`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.31283877663043086`, 0.522374382459221, -0.5604482335861933],
        ArrowBox[{{14.50496764922288, -29.559124766828983`}, {
        15.294727347993456`, -29.871259077351894`}, {
        16.37097961674612, -30.293476625248296`}, {
        17.510878458746593`, -30.737702668730613`}, {
        18.720182242577938`, -31.20520424043268}, {
        18.976764568808417`, -31.303493895889645`}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[
       0.34644440348312683`, 0.5223143766238691, -0.48013261753996367`], 
       ArrowBox[{{19.088823865623986`, -31.346420740604813`}, {
        20.004649336823206`, -31.697248372988305`}, {
        21.364279741482402`, -32.21383506639751}, {
        22.799073456555526`, -32.75496432066028}, {
        23.52165485298307, -33.026550588137475`}, {
        23.57732015733531, -33.047386505854284`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.37782663148158985`, 0.5222583408649022, -0.40513080353875897`], 
       ArrowBox[{{23.689705240145788`, -33.089453038415}, {
        24.263476495286433`, -33.30421968344637}, {
        25.395011494971417`, -33.72326911263522}, {
        26.569467261301902`, -34.15533176355581}, {
        27.41175376920853, -34.464299540917345`}, {
        28.193505563002276`, -34.74946412703193}}]}}, 
     {Arrowheads[{{0.007505249756973012, 1.}}], 
      {LABColor[
       0.40765152230656543`, 0.5225614122946471, -0.32285957979009194`], 
       ArrowBox[{{28.30625812191435, -34.790535433355785`}, {
        29.163097652428345`, -35.101426857793484`}, {
        30., -35.40353923975747}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.2893960116934755, 0.5224162416008215, -0.616475163718802], 
       ArrowBox[{{1.3898683983480897`, -41.77608474161943}, {
        1.4980956173609323`, -43.00328466172351}, {
        1.6113378569784345`, -44.26222492931563}, {
        1.7292865584114137`, -45.54342574440987}, {
        1.8246019619867044`, -46.5563463792225}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.2985305992300201, 0.5223999309824203, -0.5946439975113805], 
       ArrowBox[{{1.8358442472580128`, -46.67581859784205}, {
        1.8519417216598697`, -46.846887107006246`}, {
        1.9793033467238024`, -48.17260901710475}, {
        2.110741336118945, -49.50806482937266}, {
        2.245625592361032, -50.84072789847727}, {
        2.309250293948809, -51.45239769303156}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.30031109473378037`, 0.5223967517493557, -0.590388710327515],
        ArrowBox[{{2.321665476482954, -51.57175372866715}, {
        2.3839561154500633`, -52.170598224418576`}, {
        2.5257329053860387`, -53.49767580719659}, {
        2.6245400324011117`, -54.39987851079109}, {
        2.7240889611705983`, -55.28773923220947}, {
        2.8243796916944985`, -56.16125797145173}, {
        2.8457537679676874`, -56.343022291553055`}}]}}, 
     {Arrowheads[{{0.020000000000000014`, 1.}}], 
      {LABColor[0.2948505728694468, 0.5224065019967582, -0.6034390598832672], 
       ArrowBox[{{2.859768275362413, -56.46220112181449}, {
        2.9254122239728124`, -57.020434728517856`}, {
        3.02718655800554, -57.86526950340787}, {
        3.1297026937926815`, -58.69576229612176}, {
        3.3369603706302056`, -60.31372193502117}, {
        3.460074259983995, -61.22443880139083}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.28203264541069883`, 0.5224293895461561, -0.6340732076942204], 
       ArrowBox[{{3.4761500552757427`, -61.34335712969113}, {
        3.5456017158402595`, -61.85711556105482}, {
        3.7540431907777183`, -63.308745090061414`}, {
        3.9622847954425815`, -64.66861052204096}, {
        4.170326529834851, -65.93671185699348}, {
        4.197302160856132, -66.08861438693589}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.2621527511947226, 0.5224648868652321, -0.6815850710464114], 
       ArrowBox[{{4.21828409675963, -66.20676580828045}, {
        4.407484766190603, -67.27217407734705}, {
        4.642892161889064, -68.4825994485772}, {
        4.870622912113727, -69.5474461143803}, {
        5.0965739292438945`, -70.50233727183378}, {
        5.202187191905013, -70.90329343477788}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.2356539694189256, 0.5225122027966751, -0.7449157148140934], 
       ArrowBox[{{5.232753043255708, -71.01933536138722}, {
        5.320953438908694, -71.3541843312997}, {
        5.543969666737249, -72.10989870314019}, {
        5.846493100830159, -73.00245134653149}, {
        6.148272678193958, -73.75199445732173}, {
        6.754405256459043, -74.89668717989586}, {
        6.82420875432129, -75.00358394072704}, {
        6.894161223362389, -75.10582171350607}, {
        7.138164660183199, -75.38201519126953}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.20755159333592857`, 0.5225623820883641, -0.8120788615502676], 
       ArrowBox[{{7.21761477042288, -75.47194672068443}, {
        7.250709219981986, -75.50940714024856}, {
        7.615325084823379, -75.83887284567278}, {
        8.23471879491089, -76.2966440403921}, {
        8.881844718096179, -76.60346822688807}, {
        9.563843774400755, -76.81080335315912}, {
        10.437343027578233`, -76.97370359343648}, {
        11.37898162872523, -77.07469861527491}, {
        11.602357331039645`, -77.08851586325375}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.20614804874083184`, 0.5225648882420584, -0.8154332566132629], 
       ArrowBox[{{11.722128413858606`, -77.09592448798264}, {
        12.3978046654375, -77.13771948280412}, {
        13.259246562463552`, -77.17034977315018}, {
        14.177902984683469`, -77.1919128751289}, {
        15.158451242674222`, -77.20577155258823}, {
        16.20556864701279, -77.21528856937606}, {
        16.51981945610903, -77.2171572650853}}]}}, 
     {Arrowheads[{{0.014289095095767276`, 1.}}], 
      {LABColor[
       0.21316927185259033`, 0.5225523512237827, -0.7986529161634116], 
       ArrowBox[{{16.63981733450613, -77.21787083371899}, {
        17.324309163647765`, -77.22194117151003}, {
        18.51972675852774, -77.22720660500778}, {
        20.06917003494035, -77.23166846137319}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.24107392843254113`, 0.5225025249778501, -0.7319623082601274], 
       ArrowBox[{{-5.688386391774182, -26.076369800781872`}, \
{-6.544770560172795, -26.466849363267446`}, {-7.516248998081984, \
-26.90687284466552}, {-8.627821168105243, -27.40402278673458}, \
{-9.904486532846061, -27.965881731233093`}, {-10.06939577454925, \
-28.037509320824515`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2791161782489689, 0.52243459715764, -0.6410434052090496], 
       ArrowBox[{{-10.179461765424625`, -28.085315990365718`}, \
{-10.675043016756662`, -28.300569484427047`}, {-11.503835515621882`, \
-28.657565670810964`}, {-12.390864029441705`, -29.036870290384833`}, \
{-13.33612855821614, -29.438483343148665`}, {-14.346318278081675`, \
-29.864247686014185`}, {-14.594789254438773`, -29.968008500377017`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.31454543236054827`, 0.5223713350736391, -0.556369419435693],
        ArrowBox[{{-14.705521863216347`, -30.01425014127905}, \
{-15.42812236517479, -30.3160061758931}, {-16.581540819495483`, \
-30.793758812785423`}, {-17.806573641043766`, -31.29750559669116}, \
{-19.109687240487144`, -31.82861527853526}, {-19.143743967853066`, \
-31.842355209599734`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3474623902077573, 0.522312558918041, -0.47769968476730734`],
        ArrowBox[{{-19.255028578975246`, -31.88725215078046}, \
{-20.497348028493136`, -32.388456609242695`}, {-21.222883618207117`, \
-32.67915164292017}, {-21.969556005061747`, -32.977029588813465`}, \
{-22.73736518905703, -33.282090446922595`}, {-23.52631117019297, \
-33.59433421724756}, {-23.71251409128958, -33.6678906700641}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.37803213246218964`, 0.5222579739246258, -0.4046396673987512], 
       ArrowBox[{{-23.82412139412891, -33.71197933020398}, \
{-24.264573108006214`, -33.88597265704858}, {-25.02192483379871, \
-34.18385707366577}, {-26.18168234353704, -34.6349144161361}, \
{-27.384165475983043`, -35.099310442309104`}, {-28.29797728428497, \
-35.451060105306006`}}]}}, 
     {Arrowheads[{{0.007090230391123563, 1.}}], 
      {LABColor[
       0.40685294092278146`, 0.5225093753320834, -0.3264172797664104], 
       ArrowBox[{{-28.41005424996724, -35.49394076266559}, \
{-29.24747005149881, -35.81423786441342}, {-30., -36.10032372466983}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.28901962296598754`, 0.5224169136763672, -0.617374712257312],
        ArrowBox[{{-1.3894663976703694`, -41.63109865197771}, \
{-1.497747717305381, -42.850930972453426`}, {-1.6110824234104082`, \
-44.10291864987574}, {-1.7291730420409182`, -45.37778535472504}, \
{-1.8269886885508466`, -46.41110584504409}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.2983773458120436, 0.5224002046300272, -0.5950102648251828], 
       ArrowBox[{{-1.8382975110787854`, -46.530571783842696`}, \
{-1.8520195731969085`, -46.675531087001296`}, {-1.979622016878381, \
-47.99615584670453}, {-2.111358305300403, -49.32727531620506}, \
{-2.246606370678041, -50.6565051778732}, {-2.314594679942445, \
-51.30686351036642}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.3003746953537514, 0.5223966381847928, -0.590236708313201], 
       ArrowBox[{{-2.327071460729231, -51.42621312260374}, \
{-2.3853662130112965`, -51.98384543170896}, {-2.5276378323001687`, \
-53.309296077712325`}, {-2.627322781930767, -54.215402390020614`}, \
{-2.7277845973992436`, -55.10741996933875}, {-2.829023278705598, \
-55.98534881566675}, {-2.8540377404793102`, -56.1971645251207}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.2951317741464846, 0.5224059998868704, -0.6027670041618466], 
       ArrowBox[{{-2.868111389519625, -56.31633638590457}, \
{-2.9310388258498286`, -56.84918892900458}, {-3.033831238831937, \
-57.698940309352274`}, {-3.1374005176519235`, -58.53460295670982}, \
{-3.346869672805528, -60.16366205245446}, {-3.4709439635786854`, \
-61.07825578240458}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.2825343150091779, 0.5224284937704737, -0.6328742447041794], 
       ArrowBox[{{-3.487075466280898, -61.197166566695024`}, \
{-3.557817283726418, -61.71862852531495}, {-3.7686143428303662`, \
-63.18176468436768}, {-3.9792608501173743`, -64.55307052961267}, \
{-4.189756805587443, -65.83254606104994}, {-4.209284216414847, \
-65.94227509323876}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.2628796331731582, 0.5224635889528167, -0.6798478627465377], 
       ArrowBox[{{-4.230309118784602, -66.0604188763183}, \
{-4.427592217145984, -67.1689981775755}, {-4.663702317628504, \
-68.38181652515152}, {-4.894363386014495, -69.4600381512836}, \
{-5.123208386081011, -70.42706834343808}, {-5.210328955280023, \
-70.75784647290443}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.2365716688547815, 0.5225105641627198, -0.7427224631940857], 
       ArrowBox[{{-5.240892328891863, -70.87388905213061}, \
{-5.350440748474951, -71.28982092274218}, {-5.576263903843221, \
-72.05520971032308}, {-5.880846514863168, -72.95445163181729}, \
{-6.184615766205031, -73.71019682777178}, {-6.794515453940723, \
-74.86563257070698}, {-6.864890073827798, -74.9738652522217}, \
{-6.935410654554312, -75.0773871248747}, {-7.098480770544196, \
-75.26298036523043}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.20825644801458112`, 0.5225611235076515, -0.8103942972959779], 
       ArrowBox[{{-7.177687130525091, -75.35312664933898}, \
{-7.293631827199596, -75.48508554215792}, {-7.659843421114601, \
-75.81816160009045}, {-8.282239384241246, -76.28156206187806}, \
{-8.932202643248466, -76.59259979512862}, {-9.616914081459305, \
-76.80302728675768}, {-10.49291807187435, -76.96845024681157}, \
{-11.436865213638386`, -77.07117791521902}, {-11.512192692756198`, \
-77.07591441344664}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.20604013038201707`, 0.5225650809398854, -0.8156911756072726], 
       ArrowBox[{{-11.631956169606319`, -77.08344499196163}, \
{-12.45780822016146, -77.13537354206755}, {-13.317486938419929`, \
-77.1685536966335}, {-14.233816184356517`, -77.19056675679052}, \
{-15.21140684491737, -77.20478465549448}, {-16.254869807048635`, \
-77.21457932570125}, {-16.429268076724355`, -77.21565260507815}}]}}, 
     {Arrowheads[{{0.014832641724619818`, 1.}}], 
      {LABColor[
       0.21303704598652246`, 0.5225525873248258, -0.7989689287745447], 
       ArrowBox[{{-16.54926580434864, -77.21639109340474}, \
{-17.369177087137473`, -77.2214369798825}, {-18.55930070157104, \
-77.22684383050994}, {-20.109065272662466`, -77.23141353838551}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.24277174939372295`, 0.5224994933675338, -0.727904608725724],
        ArrowBox[{{6.014999496989441, -22.46713674987013}, {
        6.8487438468874515`, -22.36111084317138}, {
        7.8006513762801175`, -22.240985029928297`}, {
        8.95686219383755, -22.096156385892616`}, {
        10.286996137403525`, -21.9308071625293}, {
        10.777724569063706`, -21.870127233814518`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2875351988806576, 0.522419564247584, -0.6209224048925283], 
       ArrowBox[{{10.896817556664534`, -21.855401056295925`}, {
        11.023562173737504`, -21.83972873361645}, {
        11.81114246233096, -21.742669839891683`}, {
        12.657046138182771`, -21.63882088044318}, {
        13.568582336291822`, -21.527372254359104`}, {
        14.831500761149444`, -21.373692949020963`}, {
        15.661374535066303`, -21.273177581356773`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.3330893073673722, 0.5223382233356755, -0.5120505691554799], 
       ArrowBox[{{15.780503881283355`, -21.258748483328908`}, {
        16.215154382266157`, -21.20610306147697}, {
        16.955514872683917`, -21.116731596405835`}, {
        17.732575124690925`, -21.023162379839338`}, {
        18.546335138287194`, -20.9253954117775}, {
        19.396794913472718`, -20.823430692220306`}, {
        20.287982800589567`, -20.7168239638182}, {
        20.546210813284297`, -20.686007751245956`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.37948655148375104`, 0.5222553769301188, -0.4011636852301077], 
       ArrowBox[{{20.66536535076028, -20.671788180264908`}, {
        21.223927149979808`, -20.605130969221612`}, {
        22.204627961643446`, -20.48835170843056}, {
        23.230085235580475`, -20.366486181445026`}, {
        24.044044257672933`, -20.269845486593137`}, {
        24.887726499501667`, -20.16983470244379}, {
        25.43185262610803, -20.105575869385387`}}]}}, 
     {Arrowheads[{{0.018665373130098195`, 1.}}], 
      {LABColor[0.42983168622076706`, 0.524006710648323, -0.2240463965195409],
        ArrowBox[{{25.551024485914144`, -20.09150221206571}, {
        26.091321308064053`, -20.027695602533736`}, {
        27.35601894484007, -19.878665703875157`}, {
        28.551317126537775`, -19.737966457078816`}, {
        29.80432346238095, -19.59077244331696}, {
        30., -19.567828248594676`}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.24230684832621036`, 0.5225003234897342, -0.729015696931324],
        ArrowBox[{{-5.995561391627108, -22.628558088582388`}, \
{-6.786919285282595, -22.547563141276868`}, {-7.68480639074175, \
-22.45635153266541}, {-8.845030979943006, -22.339365534543777`}, \
{-10.18230310488625, -22.20559279045905}, {-10.771341429967844`, \
-22.146993014992198`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.2868038741557208, 0.5224208700929184, -0.6226702311143274], 
       ArrowBox[{{-10.890751980048972`, -22.135113598789257`}, \
{-10.923795742464735`, -22.13182627948304}, {-11.717306763023055`, \
-22.05316095097926}, {-12.570298828028372`, -21.96893689752093}, \
{-13.490234598947827`, -21.878494211681218`}, {-14.763749626458122`, \
-21.753914682463627`}, {-15.667763807615984`, -21.665912944081953`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.331921673307098, 0.5223403082501299, -0.5148411509017614], 
       ArrowBox[{{-15.78719924773679, -21.654286438022556`}, \
{-16.160054450258837`, -21.617990651219117`}, {-16.907557965195817`, \
-21.545483115238206`}, {-17.692368788060826`, -21.469556789553444`}, \
{-18.514486918853876`, -21.390211674164835`}, {-19.37391235757496, \
-21.30744776907238}, {-20.274713987299076`, -21.220907649260717`}, \
{-20.564991175992528`, -21.193091939146655`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3777429125990025, 0.5222584903524123, -0.4053308871039064], 
       ArrowBox[{{-20.684443999584772`, -21.181645414091403`}, \
{-21.220960691101237`, -21.13023388971448}, {-22.212652468981442`, \
-21.03542649043368}, {-23.249789320939687`, -20.936485451418307`}, \
{-24.06368623725225, -20.858918572527227`}, {-24.907048516222403`, \
-20.778679057378113`}, {-25.46277032177704, -20.726018833360207`}}]}}, 
     {Arrowheads[{{0.0184892345436942, 1.}}], 
      {LABColor[
       0.42702711156869105`, 0.5238239596486871, -0.23654084652286522`], 
       ArrowBox[{{-25.58223515524222, -20.714698340211196`}, \
{-26.116137815983958`, -20.664105699365738`}, {-27.38628797688283, \
-20.54402833216415}, {-28.59602710872025, -20.429797779086183`}, \
{-29.864227153872157`, -20.310311813223144`}, {-30., -20.29754555828749}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.2806280334322523, 0.5224318976057583, -0.6374301537452297], 
       ArrowBox[{{-4.0252444370200315`, -37.84125553743706}, \
{-4.3880026097534035`, -38.99102799437708}, {-4.673375350560781, \
-39.87984801552367}, {-4.9713729240280395`, -40.794109072727146`}, \
{-5.281995330155178, -41.733811165987504`}, {-5.507332859151632, \
-42.40661805121985}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2964722811842953, 0.5224036062923408, -0.5995632654240457], 
       ArrowBox[{{-5.545442800491937, -42.52040571474731}, \
{-5.605242568942198, -42.69895429530474}, {-5.940575216473695, \
-43.68497492621314}, {-6.287453848834264, -44.68730952424697}, \
{-6.645878466023907, -45.70595808940625}, {-7.015849068042624, \
-46.740920621690975`}, {-7.128917312430723, -47.05157596632632}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3055501145761244, 0.5223873970135122, -0.5778677385283378], 
       ArrowBox[{{-7.169959391741438, -47.16433920380136}, \
{-7.396301496800207, -47.7862148244325}, {-7.786171594206451, \
-48.835858400962174`}, {-8.185459360261353, -49.88985135128002}, \
{-8.594164794964916, -50.948193675386015`}, {-8.871675246236759, \
-51.65238260049929}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3080828487431141, 0.5223828745914166, -0.5718146419503525], 
       ArrowBox[{{-8.915672282009075, -51.76402605459871}, \
{-9.004958088134691, -51.99059076794668}, {-9.422871683919748, \
-53.02784053775442}, {-9.757869692051877, -53.84193237719293}, \
{-10.09616269188377, -54.64806667447835}, {-10.437750683415421`, \
-55.446243429610675`}, {-10.763929369679143`, -56.19360609254893}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.3043128201175072, 0.5223896063128028, -0.5808248048288717], 
       ArrowBox[{{-10.81244556004248, -56.30336025577217}, \
{-11.130129122799215`, -57.01623923375633}, {-11.479554533093768`, \
-57.78308812345023}, {-12.184195216109401`, -59.27800279842045}, \
{-12.85942003956326, -60.6444465044464}}]}}, 
     {Arrowheads[{{0.019999999999999983`, 1.}}], 
      {LABColor[0.2946742424105383, 0.522406816850474, -0.6038604800667687], 
       ArrowBox[{{-12.91412475294554, -60.75124619233402}, \
{-13.566430780990542`, -62.00649239965908}, {-14.259026795038885`, \
-63.27064483807032}, {-14.952608296825733`, -64.46806903500949}, \
{-15.245701486161387`, -64.94541104059327}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.2801003914036957, 0.5224328397575244, -0.6386911894271756], 
       ArrowBox[{{-15.308491253127462`, -65.04767269109993}, \
{-15.644903058210751`, -65.59556493692287}, {-16.333638851053585`, \
-66.6499324902567}, {-17.018815675354244`, -67.63117169501102}, \
{-17.70043353111272, -68.53928255118578}, {-17.962764626267123`, \
-68.87558865735166}, {-18.049762774240556`, -68.98389446162048}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.2625723654990413, 0.5224641376065747, -0.6805822157358739], 
       ArrowBox[{{-18.124912226513718`, -69.07744957811896}, \
{-18.224398581386428`, -69.20130221095377}, {-19.036882462493544`, \
-70.09600314148429}, {-19.845862858877243`, -70.90346596697812}, \
{-20.47775672300948, -71.51086240164604}, {-21.107376583018386`, \
-72.06936498560893}, {-21.550935773589288`, -72.42967921277895}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.24670890688882655`, 0.5224924632226879, -0.7184950169607394], 
       ArrowBox[{{-21.644077429604458`, -72.50534051011617}, \
{-21.734722438903958`, -72.5789737188668}, {-22.359794290666198`, \
-73.03968860141966}, {-23.60860275007177, -73.8398293822189}, \
{-24.859288729486202`, -74.49517989581523}, {-25.790785758312918`, \
-74.8896103792615}}]}}, 
     {Arrowheads[{{0.011469823777793176`, 1.}}], 
      {LABColor[
       0.23833943892012127`, 0.5225074076520574, -0.7384975891142722], 
       ArrowBox[{{-25.9012875376276, -74.93640094207377}, \
{-26.118221977573526`, -75.0282590515213}, {-27.391772242997774`, \
-75.46158575864973}, {-28.522074051104838`, -75.77114287950349}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.2806265223977057, 0.5224319003038448, -0.6374337650354166], 
       ArrowBox[{{4.02545128374795, -37.840697593766045`}, {
        4.388223538397167, -38.99041554925607}, {
        4.673611735792206, -39.879207698702764`}, {
        4.971625820552718, -40.793441718432405`}, {
        5.282265792678705, -41.73311760844504}, {
        5.507655098713499, -42.40602263645226}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[
       0.29647174081990385`, 0.5224036072572095, -0.5995645568654814], 
       ArrowBox[{{5.545767914699072, -42.51980933715867}, {
        5.605531652170164, -42.69823536874064}, {
        5.9408840432650765`, -43.68423191986491}, {
        6.28778361020142, -44.68654418236353}, {
        6.646230352979198, -45.70517215623653}, {
        7.016224271598405, -46.74011584148387}, {
        7.1293622309883045`, -47.050937710863174`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.30555060314505367`, 0.522387396141129, -0.5778665708752329],
        ArrowBox[{{7.170407227235792, -47.16369988662723}, {
        7.3967012257369555`, -47.78539329547731}, {
        7.786597075072755, -48.83502257558858}, {
        8.185911819605808, -49.889003681817684`}, {
        8.594645459336109, -50.947336614164605`}, {
        8.872244816828292, -51.65169712008469}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[
       0.30808451077256743`, 0.5223828716237152, -0.5718106697905703], 
       ArrowBox[{{8.916244773293828, -51.76333942313793}, {
        9.005459156108735, -51.98970553717559}, {
        9.423394010084385, -53.02693006193951}, {
        9.758411552821686, -53.84100924056539}, {
        10.09672465986392, -54.64713285566428}, {
        10.438333331211087`, -55.44530090723617}, {
        10.76462429314705, -56.19286839468811}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.30431570942795844`, 0.522389601153682, -0.5808178995344144],
        ArrowBox[{{10.813144918509838`, -56.30262059903063}, {
        11.130754817026626`, -57.015285244983616`}, {
        11.480202531907812`, -57.78213138152858}, {
        12.184889355823426`, -59.277046515145685`}, {
        12.860236536954979`, -60.643651644781905`}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[
       0.29467852131148725`, 0.5224068092101158, -0.6038502537267806], 
       ArrowBox[{{12.91494605773146, -60.750448881317325`}, {
        13.567269140836855`, -62.0056501934572}, {
        14.259939115831223`, -63.26986119390588}, {
        14.953595812484018`, -64.4673449685498}, {
        15.24662571996581, -64.94455665463319}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.2801061417082573, 0.5224328294898442, -0.6386774465127717], 
       ArrowBox[{{15.30941809128294, -65.04681670599427}, {
        15.645966342841806`, -65.59489986909189}, {
        16.334777818951146`, -66.64932424723507}, {
        17.02003024081203, -67.63061810297933}, {
        17.70172360842447, -68.53878143632465}, {
        17.96407971279101, -68.87510210103915}, {
        18.05075158100266, -68.98299620092452}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2625793997945982, 0.5224641250462144, -0.6805654041529929], 
       ArrowBox[{{18.125903366683353`, -69.07654944303297}, {
        18.22573861560979, -69.2008300722845}, {
        19.03827687178521, -70.09555066686333}, {
        19.847311112122323`, -70.9030354383088}, {
        20.479275369089613`, -71.51047587936213}, {
        21.10896497547177, -72.06901908049886}, {
        21.55189634659491, -72.42880996897686}}]}}, 
     {Arrowheads[{{0.01999999999999998, 1.}}], 
      {LABColor[0.2467161803307335, 0.5224924502353107, -0.7184776338311196], 
       ArrowBox[{{21.645039375990873`, -72.5044695756038}, {
        21.736379931268804`, -72.57866504171899}, {
        22.3615202364807, -73.03941376302251}, {
        23.610464165714514`, -73.83961323521493}, {
        24.861284033738624`, -74.49501124641127}, {
        25.7916294405292, -74.88894045626077}}]}}, 
     {Arrowheads[{{0.01147653582087733, 1.}}], 
      {LABColor[
       0.23834478762131556`, 0.5225073981014756, -0.7384848060100215], 
       ArrowBox[{{25.902131801289727`, -74.93572964589204}, {
        26.12035045589169, -75.02812834163916}, {
        27.394034047512385`, -75.46148506592625}, {
        28.5244172784562, -75.77105398883423}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.2683695178088521, 0.5224537862755748, -0.6667273377680516], 
       ArrowBox[{{3.84775690753746, -15.819240607321365`}, {
        4.604244198120505, -14.41856535996474}, {
        5.043439609457257, -13.607693229835247`}, {
        5.530477314095517, -12.709904118429728`}, {
        6.071345804224008, -11.714194503670274`}, {
        6.134115172624601, -11.598749716941636`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.32374006076366163`, 0.5223549172469311, -0.5343947588305161], 
       ArrowBox[{{6.191436253104679, -11.493325366184346`}, {
        6.673875746663107, -10.606027535053084`}, {
        7.346277136419781, -9.370178476573429}, {
        8.099685661391122, -7.985731706376659}, {
        8.485354633334405, -7.276936148250622}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3853992424674063, 0.5222448192945417, -0.3870326761308036], 
       ArrowBox[{{8.54270057432219, -7.171525318446251}, {
        8.909504280660155, -6.497264172520163}, {
        9.350674579662464, -5.686053238368479}, {
        9.81855748237856, -4.82535284704313}, {
        10.31520248478548, -3.9112487087463466`}, {
        10.83484307508281, -2.9541706043695304`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.4602417693034301, 0.5259882849587986, -0.08856871815144444],
        ArrowBox[{{10.892073285148403`, -2.848696897277585}, {
        11.40393223213005, -1.905255759794327}, {
        12.001491864746463`, -0.8027981797131605}, {12.476952425431474`, 
        0.07534648545600142}, {12.976408028163371`, 0.9986548283415964}, {
        13.178135435049823`, 1.3719562860356498`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.5445760034402176, 0.5314836514596011, 0.2871423976895097], 
       ArrowBox[{{13.235184967779576`, 1.4775278296225312`}, {
        13.50158707278614, 1.9705113843444355`}, {14.054217959143767`, 
        2.99430068886533}, {14.636372202892343`, 4.074105761773855}, {
        15.25012131968796, 5.214009622939584}, {15.404015569676988`, 
        5.500007660410327}, {15.513009310007082`, 5.702632372356773}}]}}, 
     {Arrowheads[{{0.019817657905439812`, 1.}}], 
      {LABColor[0.636075102371219, 0.5374458931075596, 0.6947731648350274], 
       ArrowBox[{{15.569850486484054`, 5.808316242781216}, {
        15.721562027663895`, 6.0905595499173115`}, {15.885397751862516`, 
        6.39547400021821}, {16.565209772068577`, 7.661804002295357}, {
        17.28399753410954, 9.002937201220819}, {17.817421783490854`, 
        10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.2881478658281381, 0.5224184702762638, -0.6194581642897938], 
       ArrowBox[{{-5.119117294715076, -14.418813997982268`}, \
{-5.6074550047610625`, -13.60791710427744}, {-6.148991191646423, \
-12.710095702074469`}, {-6.750384973078667, -11.714345034910782`}, \
{-7.420344303117884, -10.606125986803358`}, {-7.599775335448648, \
-10.309516532948674`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.34554134694636196`, 0.5223159891116258, -0.4822908734294539], 
       ArrowBox[{{-7.661887399047209, -10.206841844950471`}, \
{-8.167999933218516, -9.370209739569537}, {-9.005734692751451, \
-7.98567816038499}, {-9.441713842912371, -7.265031255761444}, \
{-9.903133590664963, -6.502178566850037}, {-10.146398977619214`, \
-6.0998719099025545`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.4099356062064201, 0.5227431718663482, -0.3116683242518194], 
       ArrowBox[{{-10.208491204578381`, -5.997185224537551}, \
{-10.391880320349284`, -5.6939005566689485`}, {-10.910119023008992`, \
-4.836481873941702}, {-11.460104908385969`, -3.9260487753655746`}, \
{-12.04446996223285, -2.9580526731010215`}, {-12.66538346073334, \
-1.9287603776399003`}, {-12.689785225338213`, -1.8882708925408886`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.48879280627197447`, 0.5278487205663079, 0.03862686342542028], 
       ArrowBox[{{-12.751726312308518`, -1.7854929681361944`}, \
{-13.326693651230544`, -0.8314582137376246}, {-13.853827149759706`, 
        0.044149946391092654`}, {-14.407515451693895`, 
        0.9647076134480662}, {-14.989667284802351`, 
        1.9335760258348187`}, {-15.226139650264383`, 2.3275680412527557`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.5747408515256445, 0.533449245827857, 0.4215275480303115], 
       ArrowBox[{{-15.287893955861678`, 
        2.4304583019201083`}, {-15.602191376854313`, 
        2.954116421952873}, {-16.24737450174498, 
        4.030382123965816}, {-16.92750343336954, 
        5.166426454037234}, {-17.097357091247716`, 
        5.450310590173621}, {-17.269437472858808`, 
        5.738015005260168}, {-17.447761197520926`, 
        6.036371701563937}, {-17.62851149174628, 
        6.338901811162338}, {-17.75372752138855, 6.548668431091751}}]}}, 
     {Arrowheads[{{0.016240385160024556`, 1.}}], 
      {LABColor[0.6609987099542637, 0.5002701028880123, 0.7413398920617078], 
       ArrowBox[{{-17.815234275099908`, 6.651706866871272}, {-18.381681782537,
         7.600641115481304}, {-19.177946228992862`, 
        8.936755952290484}, {-19.81046215035001, 10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.2842678485468405, 0.5224253983921762, -0.6287311940589866], 
       ArrowBox[{{7.109012024791072, -36.277774262522044`}, {
        7.754685506903826, -37.3151868150326}, {
        8.443514194851025, -38.40454097879931}, {
        9.175498088632667, -39.5458367538222}, {
        9.613501386102882, -40.22086739908031}, {
        9.68403392962018, -40.328469456050314`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.30406011204392697`, 0.5223900575455419, -0.5814287633474381], 
       ArrowBox[{{9.74981968689654, -40.42882997687188}, {
        10.065755439545178`, -40.9108108492478}, {
        10.756631706961976`, -41.94970366267291}, {
        11.476957545504323`, -43.01339493951484}, {
        12.226732955172222`, -44.1018846797736}, {
        12.438719442939004`, -44.40475235212294}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[
       0.31821165657101136`, 0.5223647887042676, -0.5476073434500959], 
       ArrowBox[{{12.507530374797147`, -44.503063367054196`}, {
        13.005957935965673`, -45.21517288344917}, {
        13.812289223079528`, -46.345913328621066`}, {
        14.643383551708641`, -47.486759793368805`}, {
        15.317981610283491`, -48.393955710026745`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.32707511375205656`, 0.5223489622132282, -0.5264241640106707], 
       ArrowBox[{{15.389587068645953`, -48.49025035334974}, {
        15.499240921853016`, -48.63771227769237}, {
        16.379861333512647`, -49.79877078159177}, {
        17.370558442627537`, -51.07433839649137}, {
        18.33403632545634, -52.28070527674039}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.33094457137729144`, 0.5223420529525209, -0.5171763712437702], 
       ArrowBox[{{18.409374676759267`, -52.374105121671015`}, {
        19.414219600561687`, -53.59807887305549}, {
        20.467183649380946`, -54.84625173472001}, {
        21.50601440723115, -56.04122860541474}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.3302696085616623, 0.5223432581586538, -0.5187894955750963], 
       ArrowBox[{{21.5856748596742, -56.130968666986085`}, {
        22.614476267483642`, -57.275433130167535`}, {
        23.70357923195704, -58.44649927028893}, {
        24.80298663337846, -59.5885490386754}, {
        24.85660892992547, -59.64328702476315}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3257091369360137, 0.5223514012863121, -0.5296887741298703], 
       ArrowBox[{{24.940583638687745`, -59.729008948961635`}, {
        25.30595045868305, -60.10197775480703}, {
        25.809861529837683`, -60.60752457899834}, {
        26.9151612711636, -61.65382516869724}, {
        28.022168249220705`, -62.65835144942998}, {
        28.43186348697245, -63.02120051255499}}]}}, 
     {Arrowheads[{{0.008139835552887362, 1.}}], 
      {LABColor[0.3182562225216613, 0.5223647091277994, -0.5475008332577158], 
       ArrowBox[{{28.521696665459306`, -63.100761809948565`}, {
        29.259133815883462`, -63.75387747859377}, {
        30., -64.37764078876866}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[
       0.28350335021653417`, 0.5224267634719331, -0.6305583033890405], 
       ArrowBox[{{-6.991258678312839, -36.16974899422826}, \
{-7.587965631579801, -37.1403901651648}, {-8.222889846910904, \
-38.15564998716134}, {-8.896031324306147, -39.21552846021786}, \
{-9.549907633512555, -40.23077500599764}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.30341663188172674`, 0.5223912065365974, -0.5829666458534596], 
       ArrowBox[{{-9.614946831905554, -40.33162072918353}, \
{-10.063553553919329`, -41.019965247060455`}, {-10.534075654469172`, \
-41.73428688669602}, {-11.211419036485859`, -42.747805026927054`}, \
{-11.91490908194838, -43.781895150771135`}, {-12.28659417570461, \
-44.319151814951084`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.31765332421818526`, 0.5223657856563371, -0.5489417273338522], 
       ArrowBox[{{-12.354866858185348`, -44.41783738039449}, \
{-12.64454579085673, -44.83655725822824}, {-13.400329163210912`, \
-45.91179134929839}, {-14.180033517606475`, -47.000930020187276`}, \
{-14.981433172638962`, -48.0973058671006}, {-15.148267057288454`, \
-48.32099822057485}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[
       0.32656964981601677`, 0.5223498647640378, -0.5276321952606199], 
       ArrowBox[{{-15.220009368295928`, -48.41719094800945}, \
{-15.804528128308377`, -49.20091889003836}, {-16.649318384614723`, \
-50.31176908900058}, {-17.163105175421936`, -50.975982649122365`}, \
{-17.682122414037718`, -51.637020903528516`}, {-18.14737284004668, \
-52.220849931409106`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.330502467188946, 0.5223428423688663, -0.5182329761510146], 
       ArrowBox[{{-18.222300834571225`, -52.31458184178738}, \
{-18.735848234694956`, -52.94957149519388}, {-19.270556816736413`, \
-53.60108383245309}, {-19.81049584658644, -54.249420863996676`}, \
{-20.355665324245024`, -54.8945825898246}, {-20.90606524971217, \
-55.53656900993689}, {-21.304448658940313`, -55.993856084163106`}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[
       0.32984504061865066`, 0.5223440162624736, -0.5198041898120446], 
       ArrowBox[{{-21.383273724793828`, -56.08433596586721}, \
{-21.460253154388482`, -56.172697321585176`}, {-22.016786569674558`, \
-56.80028472202108}, {-23.136889932076002`, -58.029836789255796`}, \
{-24.266375336916507`, -59.22522521164103}, {-24.64178824161116, \
-59.60800792070821}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.325235841781463, 0.5223522463969014, -0.5308199237458573], 
       ArrowBox[{{-24.725812300709865`, -59.69368147259313}, \
{-25.405242784196073`, -60.38644998917678}, {-25.909045919706994`, \
-60.890510624584614`}, {-26.413483260950983`, -61.386141335759106`}, \
{-27.54450214077128, -62.43106264237437}, {-28.196607639670486`, \
-63.00694130813077}}]}}, 
     {Arrowheads[{{0.009438737763898399, 1.}}], 
      {LABColor[0.31775451983602615`, 0.5223656049625618, -0.548699875324256],
        ArrowBox[{{-28.286554543663055`, -63.086374012114405`}, \
{-28.676100190173067`, -63.430384341029104`}, {-29.321446250309307`, \
-63.99291275451709}, {-29.965575396626825`, -64.5396046087315}, {-30., \
-64.5680291464104}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.27450207569330703`, 0.5224428360480932, -0.6520708587626719], 
       ArrowBox[{{1.1609631979716444`, -14.436205398364265`}, {
        1.2721673728079668`, -13.623618733094252`}, {
        1.395534462751352, -12.723582542324765`}, {
        1.5325923255437408`, -11.724987329097205`}, {
        1.685341069685269, -10.61313902969445}, {
        1.8135187835619235`, -9.680769543107992}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.33217104378052564`, 0.5223398629769725, -0.5142451690655985], 
       ArrowBox[{{1.829862094884672, -9.561887685051316}, {
        1.855876391931371, -9.37265871499277}, {
        2.047047314043271, -7.98236805316455}, {
        2.255471099651158, -6.466227936643361}, {
        2.3691885229520935`, -5.638666094891394}, {
        2.4834743535938237`, -4.806596847514856}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.39721020083392905`, 0.5222649114914176, -0.35753482503747985`], 
       ArrowBox[{{2.4997977903950908`, -4.687712258978436}, {
        2.618217926402255, -3.825060797781819}, {
        2.7547204667253493`, -2.829986113348771}, {
        2.899958771283893, -1.7704218346704848`}, {
        3.0548766205225935`, -0.6391182375669491}, {3.1515758329285934`, 
        0.0678302759535504}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.4783733289575939, 0.5271697691632935, -0.007792167805905215], 
       ArrowBox[{{3.1678384765348437`, 0.18672319594013365`}, {
        3.1771732535822617`, 0.2549678754315249}, {3.305715331332066, 
        1.1955997053893694`}, {3.4409589605236945`, 2.186314373178347}, {
        3.583360247908837, 3.23064899967022}, {3.7334671987960606`, 
        4.332881624918791}, {3.816403710997377, 4.942704910267743}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5686690033799875, 0.5330535935611456, 0.3944773131479806], 
       ArrowBox[{{3.832574949956603, 5.061610297153803}, {3.8918278184939354`,
         5.497290288977865}, {3.932628237142115, 5.797478173926051}, {
        3.9739886687087433`, 6.1018974110810555`}, {4.016937229838044, 
        6.418247316079}, {4.060499038666329, 6.73924285958594}, {
        4.236223582163834, 8.035304677804639}, {4.4221604110556845`, 
        9.40900564385392}, {4.477430721092267, 9.81809634977028}}]}}, 
     {Arrowheads[{{0.00026481802377107197`, 1.}}], 
      {LABColor[0.6606773091085373, 0.5010029979801485, 0.7411605959523943], 
       ArrowBox[{{4.49561030447308, 9.98436090760325}, {4.499893938971879, 
        9.98436090760325}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.28525776996200297`, 0.522423630799454, -0.6263653358458776],
        ArrowBox[{{-1.9979547840788445`, -13.587525060462973`}, \
{-2.190580334730731, -12.6892836235067}, {-2.404466980359975, \
-11.69319924701158}, {-2.642703462144333, -10.584764851077688`}, \
{-2.9085245103443484`, -9.348804795966133}, {-3.0062276069401284`, \
-8.894617140708537}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.34422256863100464`, 0.5223183439075892, -0.485442681705211],
        ArrowBox[{{-3.0314642353840315`, -8.777300847787288}, \
{-3.2063233476222077`, -7.964441757799012}, {-3.5383192270691692`, \
-6.4207104456793855`}, {-3.71972008013862, -5.576858131396261}, \
{-3.9125090881811815`, -4.6796149909590365`}, {-4.040303252392692, \
-4.084514519218044}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.41141928628249674`, 0.5228461936057914, -0.30486284830333377`], 
       ArrowBox[{{-4.065498131308289, -3.9671892530711976`}, \
{-4.117591318154643, -3.724606344391206}, {-4.336031314360144, \
-2.706653440403073}, {-4.568707765652768, -1.6215007161919113`}, \
{-4.817190026466406, -0.46143808935468733`}, {-5.011401527202117, 
        0.44630732250842264`}, {-5.071239698660856, 0.7262617477749855}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.4944210371660911, 0.5282154659554241, 0.06370077239113477], 
       ArrowBox[{{-5.09632224377708, 0.843611080668243}, {-5.215615453365128, 
        1.4017274320586668`}, {-5.4305697892383655`, 
        2.4084830251401494`}, {-5.657002519104756, 
        3.470234887596976}, {-5.895801983628892, 
        4.591419229690141}, {-6.0971582323412905`, 5.53811050211159}}]}}, 
     {Arrowheads[{{0.01850443987026188, 1.}}], 
      {LABColor[0.5856740756306903, 0.5341616738721455, 0.47023533402364115`],
        ArrowBox[{{-6.122123151903004, 
        5.655484914959013}, {-6.147856523475366, 
        5.776472261680641}, {-6.214001355714323, 
        6.087655110759899}, {-6.281079539466273, 
        6.403348979410909}, {-6.35082134516512, 
        6.731840633259294}, {-6.421588333095021, 
        7.065300465593642}, {-6.701502851211265, 
        8.385525436435836}, {-6.997837670487038, 
        9.785613965577776}, {-7.043127888991335, 10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.307627597625053, 0.5223836874827742, -0.5729026673028648], 
       ArrowBox[{{8.611152393264264, -14.69140550919712}, {
        9.503810274872027, -13.83796579985221}, {
        10.501073021667777`, -12.886254932390502`}, {
        11.618902964818274`, -11.821027844684746`}, {
        12.084154084343844`, -11.378061756961955`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.36417619686700436`, 0.5222827149298632, -0.43775459806503947`], 
       ArrowBox[{{12.171062782870036`, -11.295315892288949`}, {
        12.228257247847353`, -11.240860981108433`}, {
        12.874025265350076`, -10.626333377912808`}, {
        13.559864891218483`, -9.973884239540938}, {
        14.289433999344611`, -9.279952770435884}, {
        15.013975687431557`, -8.590861383232184}, {
        15.64887543548192, -7.987020436728236}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.4286088037347378, 0.5239270254823055, -0.22949436848574378`], 
       ArrowBox[{{15.735828426783732`, -7.904321118087349}, {
        15.782289553365553`, -7.860132833658259}, {
        16.597694726531536`, -7.084526952006056}, {
        17.464014180074216`, -6.260290805961423}, {
        18.38523195081294, -5.38350984343953}, {
        19.212962389028704`, -4.5953124387287305`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5035748935175954, 0.5288119472783661, 0.10448143067627676`],
        ArrowBox[{{19.299865090717393`, -4.512560275982329}, {
        19.366017635737258`, -4.4495672266847}, {
        20.410416771505187`, -3.4544746778011715`}, {
        21.5250941357782, -2.39158222783166}, {
        22.26955285196592, -1.6811063556649928`}, {
        22.773483465625496`, -1.1998617648230834`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.584025820566834, 0.5340542706834475, 0.4628923166171219], 
       ArrowBox[{{22.86026721301783, -1.1169848609925013`}, {
        23.046354880502903`, -0.9392745156153193}, {
        23.857464576759202`, -0.16410942834904282`}, {24.70484629610488, 
        0.6463661854674329}, {25.590789492280248`, 1.4944696211033852`}, {
        26.32850597214003, 2.2013451108750504`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.6626130284059867, 0.4965889486964656, 0.7422404529078769], 
       ArrowBox[{{26.415150588180225`, 2.2843674603434145`}, {
        26.51758361902563, 2.382518173828091}, {26.685358962661883`, 
        2.543350524904773}, {26.854496030751218`, 2.705517557203902}, {
        27.027077637967615`, 2.8710488088901074`}, {27.201089245974575`, 
        3.03798365830317}, {28.212818992061734`, 4.009181001649476}, {
        29.273757423924334`, 5.028811675635457}, {29.877027282152785`, 
        5.60933379937183}}]}}, 
     {Arrowheads[{{0.00021109310419126947`, 1.}}], 
      {LABColor[0.7277384864436963, 0.3480824055320494, 0.7785712261422364], 
       ArrowBox[{{29.970067937347885`, 5.721344124044502}, {29.99342672658824,
         5.721344124044502}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3106820157782568, 0.522378233547527, -0.565602774439308], 
       ArrowBox[{{-9.082081383527814, -14.74506756032224}, \
{-10.081705031008552`, -13.844772801146009`}, {-11.206813170664795`, \
-12.833383229301528`}, {-11.821972049602797`, -12.281070247472453`}, \
{-12.475159801037552`, -11.695034393088818`}, {-12.652039377467887`, \
-11.536424970429776`}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.3670571011964087, 0.5222775708189793, -0.4308693937806328], 
       ArrowBox[{{-12.741380747519106`, -11.456311802989141`}, \
{-13.170328437848383`, -11.071670755746169`}, {-13.911429972914599`, \
-10.407374425040038`}, {-14.7099110754634, -9.691859474626513}, \
{-15.562507976110664`, -8.927994726555616}, {-16.316049530682047`, \
-8.252916329867059}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.4315245612805827, 0.5241170213541588, -0.21650459591848212`], 
       ArrowBox[{{-16.40542795803858, -8.17284450758685}, \
{-16.473767148289664`, -8.111621193881295}, {-17.449016904245955`, \
-7.237834042228674}, {-18.49381760806878, -6.301510994377875}, \
{-19.61482919778457, -5.296472963941374}, {-19.979808503517997`, \
-4.96912743920049}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.5059622150673154, 0.5289675093345734, 0.1151170077049563], 
       ArrowBox[{{-20.069141907858643`, -4.889005389370803}, \
{-20.20582836767888, -4.766412956835714}, {-20.818177410438288`, \
-4.2170467559823015`}, {-21.453458930652754`, -3.646883861704886}, \
{-22.113255532912213`, -3.054433774327216}, {-22.749673233271547`, \
-2.4826757992252997`}, {-23.408931517995956`, -1.8901056875770768`}, \
{-23.64046465133699, -1.6818804494693895`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5856896922228111, 0.5341626914766578, 0.4703049063309184], 
       ArrowBox[{{-23.729689563530712`, -1.6016375990462957`}, \
{-24.092158572709813`, -1.2756574913447938`}, {-24.800482583037503`, \
-0.6382652624906969}, {-25.535182246546178`, 
        0.02328462161344158}, {-26.29753626080302, 
        0.7102057835958486}, {-26.38941627532374, 
        0.7930213476499443}, {-26.48170331608506, 
        0.8762110249078882}, {-26.574926590043976`, 
        0.960259531020249}, {-26.66856707296233, 
        1.0446917925359946`}, {-27.296191117144105`, 1.6108476217567906`}}]}}, 
     {Arrowheads[{{0.014683078721506034`, 1.}}], 
      {LABColor[0.6631374326891553, 0.4953931418697576, 0.7425329961569991], 
       ArrowBox[{{-27.38529499635287, 1.691224849315038}, {-27.48969666688445,
         1.7854016338085335`}, {-28.343350744922763`, 
        2.5560911688486416`}, {-29.231353464799703`, 
        3.358510426948246}, {-30., 4.0537364577689425`}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.28038782132845486`, 0.522432326525832, -0.638004247577278], 
       ArrowBox[{{8.725653749317571, -32.65959348601169}, {
        9.842894047942805, -33.73617800010382}, {
        10.443913240189014`, -34.308287481244506`}, {
        11.075161820420035`, -34.903323551881456`}, {
        11.73663978863587, -35.521286212014665`}, {
        12.210483685220389`, -35.960317916103506`}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.3071559294132897, 0.5223845296883126, -0.5740299286142887], 
       ArrowBox[{{12.29850834965444, -36.04187561623827}, {
        12.428347144836511`, -36.16217546164413}, {
        13.271370987479136`, -36.93481121038864}, {
        14.15774622172248, -37.73661251944593}, {
        15.087472847566541`, -38.567579388816}, {
        15.86466825003266, -39.254565383646025`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3295649341824471, 0.5223445164174259, -0.5204736289235604], 
       ArrowBox[{{15.954578431637758`, -39.33403965145478}, {
        16.060550865011322`, -39.427711818498864`}, {
        17.07681399375324, -40.31429350081049}, {
        18.1360959534887, -41.22460812806684}, {
        19.23839674421772, -42.15865570026795}, {
        19.59772331446929, -42.45914473560132}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[
       0.34776917355124054`, 0.5223120111290984, -0.4769664893017806], 
       ArrowBox[{{19.68977741041803, -42.53612553462978}, {
        20.383716365940284`, -43.11643621741379}, {
        21.57003767535777, -44.09344816643598}, {
        22.795343529171554`, -45.0851900342661}, {
        23.40729167920345, -45.57234753286328}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.3620613070419659, 0.5222864912537266, -0.44280906944605003`], 
       ArrowBox[{{23.501175354544756`, -45.647086113960384`}, {
        24.059633927381626`, -46.09166182090416}, {
        25.362908869987994`, -47.11286352635016}, {
        26.028446844024472`, -47.63037724049742}, {
        26.70281793217929, -48.150048738170355`}, {
        27.291339860758598`, -48.592087632134344`}}]}}, 
     {Arrowheads[{{0.013532943156671735`, 1.}}], 
      {LABColor[0.3726713039651302, 0.5222675461606551, -0.417451755241861], 
       ArrowBox[{{27.38728917000881, -48.66415517028022}, {
        27.864329901544117`, -49.022460523239076`}, {
        29.048079871543834`, -49.89656124199008}, {
        29.75580944108406, -50.41621822583847}, {
        30., -50.59351378350503}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[
       0.28042587307005323`, 0.5224322585810635, -0.6379133059893856], 
       ArrowBox[{{-8.6775728896225, -32.7613074309225}, {-9.788877780713397, \
-33.84922164598557}, {-10.386600529326198`, -34.42719549684704}, \
{-11.01428283608798, -35.02818277368873}, {-11.671924700998742`, \
-35.65218347651066}, {-12.13641285156248, -36.0892541194692}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.30699416249634953`, 0.522384818537529, -0.57441654272647], 
       ArrowBox[{{-12.22380574034736, -36.17148843706127}, \
{-12.359526124058487`, -36.299197605312834`}, {-13.194328231146443`, \
-37.07617415722319}, {-14.0716711588964, -37.88207702275345}, \
{-14.99155490730836, -38.716906201903605`}, {-15.765309306190549`, \
-39.411334247036066`}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.3291629436345467, 0.5223452342072988, -0.5214343644170808], 
       ArrowBox[{{-15.854616482747815`, -39.49148553034063}, \
{-15.953979476382322`, -39.580661694673665`}, {-16.958706585222654`, \
-40.4705562469913}, {-18.005497952933716`, -41.38380260478416}, \
{-19.09435357951552, -42.320400768052274`}, {-19.47471196237988, \
-42.643257428757124`}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[
       0.34708645337322447`, 0.5223132301866917, -0.47859815330629113`], 
       ArrowBox[{{-19.566197828852882`, -42.72091266834651}, \
{-20.225273464968055`, -43.280350736795626`}, {-21.396206618424696`, \
-44.25910172952059}, {-22.605102049018807`, -45.25210296473352}, \
{-23.262374008125917`, -45.783068244858754`}}]}}, 
     {Arrowheads[{{0.020000000000000014`, 1.}}], 
      {LABColor[
       0.36106747242606735`, 0.5222882658338167, -0.4451842799955761], 
       ArrowBox[{{-23.35572057829881, -45.85847658549132}, \
{-23.8519597567504, -46.259354442434436`}, {-25.136779741619463`, \
-47.28085616262332}, {-25.794691559412296`, -47.79991213129222}, \
{-26.46123087327674, -48.32100917431277}, {-27.126709180843303`, \
-48.82797364406622}}]}}, 
     {Arrowheads[{{0.014448657950585342`, 1.}}], 
      {LABColor[
       0.3713374046037761, 0.5222699279565907, -0.42063970199317213`], 
       ArrowBox[{{-27.222165593794465`, -48.90069278340723}, \
{-27.611987409216574`, -49.197660855404116`}, {-28.78451477312267, \
-50.075641037254684`}, {-29.482348619112873`, -50.59521542376918}, {-30., \
-50.9763016785744}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2992008887753434, 0.5223987341208272, -0.5930420420413054], 
       ArrowBox[{{10.057425752292039`, -17.42681668737463}, {
        11.091411109909622`, -16.854041419652987`}, {
        12.24240838877219, -16.21836435746899}, {
        13.52449957596739, -15.512231338977724`}, {
        14.26018942452331, -15.108036106943032`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.351495196501373, 0.5223053579837593, -0.46806149758851745`],
        ArrowBox[{{14.365361532659247`, -15.050253517262034`}, {
        14.956093706846852`, -14.72569945594829}, {
        15.732831104120457`, -14.299669420595755`}, {
        16.552796310857854`, -13.85040224554547}, {
        17.42150529532413, -13.374869527052201`}, {
        18.344474025784365`, -12.870042861370711`}, {
        18.575033055482507`, -12.74403241305808}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.4076147293983245, 0.5225590148042628, -0.3230234931136874], 
       ArrowBox[{{18.680332301032514`, -12.68648183628774}, {
        19.458681319293774`, -12.261080545940505`}, {
        20.650610288973397`, -11.610110728249115`}, {
        21.92739744800794, -10.913197951714512`}, {
        22.893269341303316`, -10.38622967230947}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.47421217934083143`, 0.5268986213614211, -0.02633019310129362], 
       ArrowBox[{{22.99861089207241, -10.328756568325408`}, {
        23.296179309582115`, -10.16640675975466}, {
        24.017286349469458`, -9.773074560774171}, {
        24.76582825628749, -9.364808363505176}, {
        25.54180503003623, -8.941608167947683}, {
        26.345216670715658`, -8.503473974101684}, {
        26.911123604535817`, -8.1948705810629}, {
        27.212613798116383`, -8.03045731853526}}]}}, 
     {Arrowheads[{{0.012729549844381459`, 1.}}], 
      {LABColor[0.5444707283592218, 0.531476791550818, 0.2866733945787798], 
       ArrowBox[{{27.317966545063104`, -7.9730047406054565`}, {
        27.4914288109945, -7.878409633784521}, {
        28.14136541684274, -7.523938522951945}, {
        28.80975005887366, -7.159371789056176}, {
        29.665403008447573`, -6.69260309273321}, {
        30., -6.510033992848827}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.30500283785208804`, 0.5223883742247732, -0.5791757000620241], 
       ArrowBox[{{-10.75534673609453, -17.441280567105917`}, \
{-11.908552995492311`, -16.845464422280703`}, {-13.196399500411317`, \
-16.182148126140188`}, {-14.63805886289537, -15.441706222919205`}, \
{-15.023069166405355`, -15.2443467239183}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.3572205372413347, 0.5222951348787037, -0.45437824535756804`], 
       ArrowBox[{{-15.12985645947277, -15.189606665100884`}, \
{-15.421609393867527`, -15.040051672833776`}, {-16.249662373002824`, \
-14.616101925994515`}, {-17.128029680588178`, -14.16689386729604}, \
{-18.06252319691048, -13.689464381632952`}, {-19.216764208458457`, \
-13.100352083789499`}, {-19.403875441840142`, -13.00494329757145}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.4138570530429719, 0.5229657755532644, -0.295213785632775], 
       ArrowBox[{{-19.510779845381002`, -12.95043230323477}, \
{-20.454986256512164`, -12.468977577095679`}, {-21.785172913335, \
-11.79125280622516}, {-23.21530775119037, -11.063089715851609`}, \
{-23.7878274955339, -10.77170288676622}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.47994233952324433`, 0.5272720086416043, -0.0008021866147481013], 
       ArrowBox[{{-23.894772942090782`, -10.71727245905571}, \
{-23.970351551746056`, -10.678806342154564`}, {-24.75537402504145, \
-10.279338471188488`}, {-25.570375171076588`, -9.864686102953389}, \
{-26.415354989851437`, -9.434849237449258}, {-27.04193942635306, \
-9.116132835410578}, {-27.68598699700141, -8.788549346987928}, \
{-28.17299375444719, -8.540847279691077}}]}}, 
     {Arrowheads[{{0.008040733436201897, 1.}}], 
      {LABColor[0.5495018441779997, 0.5318046278751193, 0.30908714099559376`],
        ArrowBox[{{-28.27995362380027, -8.486445199326702}, \
{-28.423195989228706`, -8.413589064378586}, {-29.18380882729328, \
-8.02671194417869}, {-30., -7.6115303646687025`}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.21276300596407458`, 0.5225530766476567, -0.799623869487917],
        ArrowBox[{{3.361545791142287, -80.}, {
        3.41026253152378, -79.6622917880339}, {
        3.620783672157715, -78.82047047458678}, {
        4.063411946580259, -77.9781226158197}, {
        4.09590040245714, -77.94227788519193}, {
        4.128764958453795, -77.90820321307504}, {
        4.312318127953287, -77.77132151436825}, {
        4.50617328866333, -77.66261574727075}, {
        4.915190770171106, -77.49191257395802}, {
        5.3675694608260285`, -77.39372296335846}, {
        5.86535649419133, -77.33530225128028}, {
        6.263558333542281, -77.30711421111299}, {
        6.549266571393958, -77.2937450606193}}]}}, 
     {Arrowheads[{{0.00008582967478840539, 1.}}], 
      {LABColor[
       0.19840302848472333`, 0.5225787176645037, -0.8339434327777043], 
       ArrowBox[{{6.669168963580269, -77.2871747643858}, {
        6.689678466669388, -77.2871747643858}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.26451768663051006`, 0.5224606640626938, -0.6759330042878473], 
       ArrowBox[{{8.0846809853309, -28.371163615104283`}, {
        9.188531233835219, -29.006786570953384`}, {
        9.958780865123686, -29.445668153375518`}, {
        10.790199607024883`, -29.914801480807082`}, {
        11.682787459538813`, -30.414186553248086`}, {
        12.261784791823619`, -30.735713227484162`}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.2986891538182063, 0.5223996478691025, -0.5942650606897898], 
       ArrowBox[{{12.366694317563201`, -30.793971200407153`}, {
        12.636544422665475`, -30.94382337069852}, {
        13.66897325564473, -31.511722544368478`}, {
        14.777032863959796`, -32.114525130466106`}, {
        15.960723247610682`, -32.752231128991404`}, {
        16.58440501771858, -33.085342523984494`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.3299107286625478, 0.5223438989706296, -0.5196471989683505], 
       ArrowBox[{{16.690253447179643`, -33.14187667278526}, {
        17.22004440659738, -33.42484053994437}, {
        18.146066909929193`, -33.91474454735141}, {
        19.115116847806732`, -34.42208087365248}, {
        20.127194220229992`, -34.94684951884758}, {
        20.943597255679478`, -35.36638557818714}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3582496583192959, 0.5222932972914975, -0.4519187020874809], 
       ArrowBox[{{21.050329245901167`, -35.42123338820101}, {
        21.18229902719898, -35.489050482936705`}, {
        22.280431268713688`, -36.04868376591986}, {
        23.421590944774124`, -36.62574936779705}, {
        24.605778055380288`, -37.220247288568274`}, {
        25.335408515761394`, -37.584065452435304`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3836735310741402, 0.5222479007057048, -0.3911570322773411], 
       ArrowBox[{{25.442798415340274`, -37.63761365005612}, {
        25.832992600532172`, -37.83217752823352}, {
        26.603250308144627`, -38.21501315949397}, {
        27.390429061883488`, -38.60410670707904}, {
        28.62668946907694, -39.206302723519904`}, {
        29.753001881917623`, -39.74986667735554}}]}}, 
     {Arrowheads[{{0.0006422074313028848, 1.}}], 
      {LABColor[0.4069292329956288, 0.5225186348198471, -0.3259451226229862], 
       ArrowBox[{{29.861074579245816`, -39.80202309682821}, {
        29.90175396294955, -39.82165516906102}, {
        30., -39.86877403946398}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.21267934462513166`, 0.5225532260324175, -0.7998238155268914], 
       ArrowBox[{{-3.3761321314864827`, -80.}, {-3.4767170476272153`, \
-79.37640294111169}, {-3.6681451673085035`, -78.68651370486066}, \
{-4.12121084034978, -77.91671052626542}, {-4.1543564469696665`, \
-77.88390249391362}, {-4.187876621928268, -77.85271079324555}, \
{-4.37581767610587, -77.7268479038232}, {-4.57420085841162, \
-77.62695805773194}, {-4.992593142572077, -77.47023949674936}, \
{-5.455098479592781, -77.38032330916064}, {-5.963975684161272, \
-77.32694800490968}, {-6.368773814121916, -77.30134470611272}, \
{-6.551817086825023, -77.29368127018122}}]}}, 
     {Arrowheads[{{0.0005428965416267241, 1.}}], 
      {LABColor[
       0.19840693412664676`, 0.5225787106906327, -0.8339340985064375], 
       ArrowBox[{{-6.671882224965779, -77.28321850898148}, \
{-6.801723012657115, -77.28321850898148}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999976`, 1.}}], 
      {LABColor[
       0.28399779686308085`, 0.5224258805934736, -0.6293766028603325], 
       ArrowBox[{{-1.5363687651903093`, -60.55696116482042}, \
{-1.591161347888408, -61.44635342562522}, {-1.646051941204243, \
-62.307508797924434`}, {-1.7010405451378143`, -63.14042728171807}, \
{-1.8113117848581675`, -64.72155358378858}, {-1.8586901650087357`, \
-65.34607901042573}}]}}, 
     {Arrowheads[{{0.019999999999999976`, 1.}}], 
      {LABColor[0.2647631489619043, 0.5224602257678717, -0.6753463626980777], 
       ArrowBox[{{-1.8677676426313283`, -65.46573518201755}, \
{-1.9348470867667944`, -66.34995322269666}, {-2.057479065299704, \
-67.81527039480967}, {-2.152380869859159, -68.84778049839898}, \
{-2.2465960585062907`, -69.78625433445961}, {-2.2997512576285346`, \
-70.24593919540551}}]}}, 
     {Arrowheads[{{0.01999999999999998, 1.}}], 
      {LABColor[
       0.23836586748545324`, 0.5225073604615036, -0.7384344262839772], 
       ArrowBox[{{-2.313535487623458, -70.3651448790093}, \
{-2.433117172695108, -71.39928436454527}, {-2.580779492745064, \
-72.46378796407919}, {-2.727701531134457, -73.35147453903768}, \
{-3.0218938755745746`, -74.6899710643786}, {-3.0537564932831196`, \
-74.80634101651845}, {-3.085674964559403, -74.91765796197723}, \
{-3.1484102292022444`, -75.08381775307409}}]}}, 
     {Arrowheads[{{0.0027280696801469913`, 1.}}], 
      {LABColor[
       0.20597294159888674`, 0.5225652009114329, -0.8158517531359157], 
       ArrowBox[{{-3.190796885943991, -75.19608249077145}, \
{-3.269603354172545, -75.40480825884602}, {-3.4581475865713736`, \
-75.7930800157138}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.2804140746280934, 0.5224322796482308, -0.637941503622435], 
       ArrowBox[{{-9.958070799178827, -29.67726749676142}, \
{-10.765384819550535`, -30.149650079828877`}, {-11.630072929656725`, \
-30.651406697284557`}, {-12.552135129497389`, -31.182537349128424`}, \
{-13.63667250339313, -31.800990276724708`}, {-14.117897285755282`, \
-32.07210215598875}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.31288948420897184`, 0.52237429191633, -0.5603270452379864], 
       ArrowBox[{{-14.222447063722262`, -32.131003292879775`}, \
{-14.804791723101461`, -32.459083975276684`}, {-16.05649278862239, \
-33.15681844478436}, {-17.39177569995591, -33.89419368524773}, \
{-18.308566546158946`, -34.395505766522305`}, {-18.42141263323946, \
-34.45656786749165}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.34230196492408166`, 0.5223217733163105, -0.4900328198561326], 
       ArrowBox[{{-18.526952281336783`, -34.51367638419006}, \
{-19.266322245013512`, -34.9137565690131}, {-20.265042796519605`, \
-35.44894609272013}, {-21.304728200677225`, -36.001074337643374`}, \
{-22.385378457486375`, -36.57014130378284}, {-22.76447710691883, \
-36.768207434278445`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.36873460410446324`, 0.5222745754883538, -0.4268602532854918], 
       ArrowBox[{{-22.870835569303892`, -36.82377610781925}, \
{-23.506993566947052`, -37.156146991138534`}, {-24.669573529059257`, \
-37.75909139971045}, {-25.873118343822988`, -38.37897452949859}, \
{-26.639394660640328`, -38.77234129115274}, {-27.135921300492125`, \
-39.025787656039974`}}]}}, 
     {Arrowheads[{{0.012848749479167912`, 1.}}], 
      {LABColor[
       0.39230926623362794`, 0.5222324808325867, -0.37051809605435276`], 
       ArrowBox[{{-27.242802575647623`, -39.080343984922465`}, \
{-27.422119001054366`, -39.17187401077863}, {-28.656347143630875`, \
-39.792415596366226`}, {-29.928453044616028`, -40.42587149800103}, {-30., \
-40.461282791892216`}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3052489366191238, 0.5223879347935387, -0.5785875374257687], 
       ArrowBox[{{12.212776970437892`, -20.015945852293}, {
        13.00361934410039, -19.81592683391225}, {
        13.84539103567763, -19.60357263560965}, {
        14.745314712044088`, -19.377174217389395`}, {
        15.710613040074236`, -19.135022539255697`}, {
        16.867921680819475`, -18.845644069326024`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.35358067758208733`, 0.5223016341718243, -0.463077311503118],
        ArrowBox[{{16.984337566301438`, -18.8165349366105}, {
        17.037899610242732`, -18.803142050930447`}, {
        18.484559192394173`, -18.442566923414585`}, {
        19.255881497741154`, -18.250753890019386`}, {
        20.063502325639185`, -18.05023723694496}, {
        20.907421676088273`, -17.8410169641913}, {
        21.64267077668073, -17.65898436655412}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.4036076815413456, 0.5223149744599827, -0.34034857041014127`], 
       ArrowBox[{{21.759153915097244`, -17.630145530505487`}, {
        21.78763954908841, -17.62309307175841}, {
        22.70822596932787, -17.39549711637875}, {
        23.6732509614949, -17.15726065478476}, {
        24.68271452558952, -16.90838368697646}, {
        25.736616661611723`, -16.648866212953834`}, {
        26.419519166605827`, -16.480801212500538`}}]}}, 
     {Arrowheads[{{0.014861375697127943`, 1.}}], 
      {LABColor[0.4619424059773151, 0.5260991014250102, -0.08099233936618108],
        ArrowBox[{{26.536042301477686`, -16.452124409337795`}, {
        26.616798914341686`, -16.43224988833613}, {
        27.529844782313486`, -16.207762590278485`}, {
        28.76982949108254, -15.90354596484443}, {
        30., -15.602089192091686`}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3030112709626088, 0.5223919303445679, -0.5839354363504417], 
       ArrowBox[{{-12.113831059124236`, -20.374552789709053`}, \
{-12.91147954533354, -20.193667926138417`}, {-13.761094793099536`, \
-20.00151815104741}, {-14.670061251732726`, -19.79654768187164}, \
{-15.64576337054361, -19.577200736046713`}, {-16.796424414514476`, \
-19.31942272972734}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.3508143111455034, 0.5223065737651146, -0.46968877646812973`], 
       ArrowBox[{{-16.91352195997568, -19.29318983345259}, \
{-16.99172998651961, -19.275669201059323`}, {-18.460187583278714`, \
-18.94782540471305}, {-19.243667795036412`, -18.773336729227825`}, \
{-20.064405343158835`, -18.590870629797873`}, {-20.922400227645994`, \
-18.40042710642318}, {-21.59890010778232, -18.25048975474547}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.39997612590016474`, 0.5222187909728251, -0.3521947194377818], 
       ArrowBox[{{-21.716057057887188`, -18.224523448844835`}, \
{-21.817652448497885`, -18.202006159103764`}, {-22.75433461656094, \
-17.99472491710793}, {-23.73661934268158, -17.777700509703994`}, \
{-24.764506626859813`, -17.55093293689196}, {-25.837996469095636`, \
-17.314422198671828`}, {-26.403240431744877`, -17.18996629736409}}]}}, 
     {Arrowheads[{{0.014843381730961462`, 1.}}], 
      {LABColor[
       0.45706532321445376`, 0.5257813021645912, -0.10271986467827744`], 
       ArrowBox[{{-26.520433318286866`, -17.16416266692268}, \
{-26.729276895525732`, -17.118179308664818`}, {-27.653860081543762`, \
-16.914821991035403`}, {-28.923127401346072`, -16.636327696780253`}, {-30., \
-16.40036246252419}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.28756605407704217`, 0.5224195091528868, -0.6208486626553512], 
       ArrowBox[{{11.425789793775856`, -26.5645929352233}, {
        12.556861492886693`, -26.864787281650848`}, {
        13.339337595038026`, -27.07078639486526}, {
        14.169952334868118`, -27.288165859008394`}, {
        15.04870571237697, -27.516925674080266`}, {
        15.97559772756458, -27.757065840080866`}, {
        16.06905302605283, -27.781141712090946`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3255997006008913, 0.5223515966946207, -0.5299503210044969], 
       ArrowBox[{{16.18525881750542, -27.811078546139946`}, {
        16.95567025245508, -28.009551264145134`}, {
        17.993965159072594`, -28.275346853407996`}, {
        19.090482447417134`, -28.55445260786947}, {
        20.245222117488687`, -28.84686852752954}, {
        20.836759449353575`, -28.995760534953465`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.36218041420047387`, 0.5222862785773027, -0.44252440983077146`], 
       ArrowBox[{{20.953129756343206`, -29.025051346672143`}, {
        21.463621031569463`, -29.15354377926505}, {
        22.75111605194165, -29.475427529952817`}, {
        24.107707178605256`, -29.812519779592858`}, {
        25.53339441156028, -30.164820528185167`}, {
        25.611116906492516`, -30.183976834469995`}}]}}, 
     {Arrowheads[{{0.018323098142572925`, 1.}}], 
      {LABColor[0.3972130564284443, 0.5222237246790914, -0.3587983048365157], 
       ArrowBox[{{25.727630122494347`, -30.212693911217308`}, {
        26.3638596858677, -30.36950576335959}, {
        27.218303881965838`, -30.57936390809119}, {
        28.502180965422287`, -30.89189267181691}, {
        29.83865581475362, -31.215440062066186`}, {
        30., -31.25442121720101}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.28028817178044896`, 0.522432504458962, -0.6382424045642583],
        ArrowBox[{{-10.517878685874766`, -26.63182597185943}, \
{-11.497299826061626`, -26.92045429091371}, {-12.566954942468596`, \
-27.23285897922477}, {-13.388220915284718`, -27.47074720217684}, \
{-14.262139505039938`, -27.722259983357517`}, {-15.12758162750326, \
-27.969905302038722`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3181711200284567, 0.5223648610858693, -0.5477042235768059], 
       ArrowBox[{{-15.2429723298182, -28.002844324015044`}, \
{-16.167934535367685`, -28.266159220404674`}, {-17.205383995903336`, \
-28.55968024412245}, {-18.30663211330432, -28.86909496177141}, \
{-19.471678887570647`, -29.194403373351555`}, {-19.863470585366372`, \
-29.303188537720562`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.35430949055726485`, 0.5223003328114425, -0.46133548822630643`], 
       ArrowBox[{{-19.979096224249876`, -29.33529323570671}, \
{-20.700524318702318`, -29.535605478862884`}, {-21.99903573395775, \
-29.893760435411455`}, {-23.373080460595382`, -30.269927400103324`}, \
{-24.607914407474777`, -30.605711720806628`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.38881840115955707`, 0.5222387140826251, -0.3788610732643069], 
       ArrowBox[{{-24.723709566017295`, -30.637199516190122`}, \
{-24.82265849861521, -30.66410637293849}, {-26.34776984801723, \
-31.076297353916964`}, {-27.196085203515892`, -31.30491908187229}, \
{-28.068200478716452`, -31.53908353234659}, {-29.359354032234915`, \
-31.88248482294309}}]}}, 
     {Arrowheads[{{0.0022611312636320476`, 1.}}], 
      {LABColor[
       0.4242243123474312, 0.5236413243392349, -0.24902738693763532`], 
       ArrowBox[{{-29.49781647127318, -32.04597574369727}, \
{-29.977541413888535`, -32.04597574369727}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.2966356641148948, 0.5224033145575883, -0.5991727891273215], 
       ArrowBox[{{12.26366947389398, -23.338234086895042`}, {
        13.228516982495083`, -23.342176373832334`}, {
        14.27348821478952, -23.346423133605}, {
        15.70747080095823, -23.352214561615106`}, {
        17.06363016856337, -23.357658652556758`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.339861689978522, 0.5223261306442436, -0.4958649439356476], 
       ArrowBox[{{17.183629201677334`, -23.358140370019164`}, {
        17.28500508801699, -23.358547327754152`}, {
        18.131410359327717`, -23.36193003847299}, {
        19.021316035756108`, -23.365474735425988`}, {
        19.95472211730217, -23.369181418613152`}, {
        20.931628603965898`, -23.37305008803448}, {
        21.95661698698654, -23.377096594987155`}, {
        21.983591349326705`, -23.377202729993392`}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[
       0.38318951781648264`, 0.5222487649544205, -0.39231379757541773`], 
       ArrowBox[{{22.103590420443453`, -23.377674885813082`}, {
        23.034268757603336`, -23.38133679076835}, {
        24.164583915816294`, -23.385770675378087`}, {
        25.347562461625408`, -23.390398248816354`}, {
        26.223435384841828`, -23.393820025577572`}, {
        26.903553616934595`, -23.396471402975056`}}]}}, 
     {Arrowheads[{{0.0124019567118637, 1.}}], 
      {LABColor[0.4296406185653114, 0.5239942603450277, -0.2248976076886131], 
       ArrowBox[{{27.02355270509055, -23.39693920821103}, {
        27.129525677706297`, -23.39735233394576}, {
        28.448431292922248`, -23.40246734643056}, {
        29.831335568086633`, -23.40781401818221}, {
        30., -23.408465020189148`}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.294828785755011, 0.5224065408995886, -0.603491129898966], 
       ArrowBox[{{-12.108009778699598`, -23.624401801563664`}, \
{-13.080805974295636`, -23.649918333790904`}, {-14.135700105733308`, \
-23.67743196505562}, {-15.578501458165325`, -23.71481646265427}, \
{-16.90639212231364, -23.749005835980896`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.33761259285874456`, 0.5223301466071671, -0.5012401634342903], 
       ArrowBox[{{-17.026352367196576`, -23.75209446798004}, \
{-17.167185796893328`, -23.755720524578503`}, {-18.020089024720512`, \
-23.77757808342469}, {-18.91717287632606, -23.800486915876206`}, \
{-19.85843735170998, -23.82444702193307}, {-20.843882450872265`, \
-23.849458401595275`}, {-21.824797117230396`, -23.874273154903626`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3803588107811233, 0.5222538194335717, -0.3990790330637432], 
       ArrowBox[{{-21.94475888862416, -23.8773019129739}, \
{-22.965760600666457`, -23.90303910745947}, {-24.106805171332, \
-23.93170946509241}, {-25.301253405843166`, -23.961633159192573`}, \
{-26.172197368095564`, -23.983422171330062`}, {-26.743249251078158`, \
-23.99767670982625}}]}}, 
     {Arrowheads[{{0.01307396582514499, 1.}}], 
      {LABColor[
       0.42562160918142794`, 0.5237323746498451, -0.24280239470244852`], 
       ArrowBox[{{-26.863211882761078`, -24.000671204726604`}, \
{-27.072815458206986`, -24.005903307665356`}, {-28.38795099943346, \
-24.038552338414966`}, {-29.76620276682908, -24.07265650487797}, {-30., \
-24.078431181817677`}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.3666263928781248, 0.5222783398869852, -0.43189876317971687`], 
       ArrowBox[{{9.206914307043778, -9.09901465137034}, {
        10.122397550272966`, -7.729747574688475}, {
        10.666427951996353`, -6.915891032995766}, {
        11.24585668927681, -6.048837117535439}, {
        11.863617905663087`, -5.124046699036299}, {
        11.874139592025855`, -5.108286812870376}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.43556581895336316`, 0.5243803567868384, -0.19850069222287905`], 
       ArrowBox[{{11.940769782178291`, -5.008484920301897}, {
        12.523138216658088`, -4.13618556470563}, {
        13.227987631940959`, -3.0796921267158557`}, {
        13.982434316746652`, -1.9478693802660652`}, {
        14.603736481811943`, -1.014914546938177}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5160075950280144, 0.5296220838983776, 0.1598694258980115], 
       ArrowBox[{{14.670251008070426`, -0.915035531141016}, {
        14.790006648228804`, -0.7352090158217058}, {15.657108890815287`, 
        0.5684455006311785}, {16.310617787524148`, 1.5523066335457765`}, {
        16.99925509632389, 2.590197043591451}, {17.326035517622735`, 
        3.08331405344276}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.6032248228121132, 0.5353053113179829, 0.5484243503213356], 
       ArrowBox[{{17.392323436044858`, 3.183343608431584}, {
        17.725751781491507`, 3.6864924447443825`}, {18.49283880730398, 
        4.845568550980749}, {19.30383632685963, 6.072782670186647}, {
        20.039344205915498`, 7.187500269754315}}]}}, 
     {Arrowheads[{{0.013530007126639038`, 1.}}], 
      {LABColor[0.6819999526498428, 0.4523806592073015, 0.753055608296226], 
       ArrowBox[{{20.105432393367384`, 7.287661896534857}, {
        20.162064493256786`, 7.37349211024817}, {20.40973197026184, 
        7.74911956512578}, {20.661428504009788`, 8.13103719245836}, {
        20.92500873064152, 8.531383481874483}, {21.193091700715197`, 
        8.938781937783034}, {21.66463214145523, 9.655757261944014}, {
        21.890800076858472`, 10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3015544741719817, 0.522394531584793, -0.5874171012575196], 
       ArrowBox[{{3.622737650034252, -50.55866344259991}, {
        3.857959503728382, -51.949968193779156`}, {
        4.098736302946277, -53.33233986638937}, {
        4.345068047687939, -54.70577846043057}, {
        4.452648068402862, -55.28630806428864}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.29775674051915907`, 0.5224013127759691, -0.5964934776406454], 
       ArrowBox[{{4.474513426902886, -55.40429919148753}, {
        4.595481915932674, -56.05707643162084}, {
        4.848505085659786, -57.37302623567825}, {
        5.1041375568692775`, -58.653627872602826`}, {
        5.362379329561145, -59.89888134239454}, {
        5.408572094336326, -60.112380449225746`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.28696596309929046`, 0.5224205806686948, -0.6222828473760582], 
       ArrowBox[{{5.4339481913304475`, -60.229666653450046`}, {
        5.641697384834476, -61.18986610186767}, {
        5.921756862059832, -62.423731847541255`}, {
        6.302014812670273, -64.00127314045704}, {
        6.53567921447329, -64.90103659028358}}]}}, 
     {Arrowheads[{{0.020000000000000025`, 1.}}], 
      {LABColor[
       0.26931858610180415`, 0.5224520916297354, -0.6644591162897705], 
       ArrowBox[{{6.565842133845175, -65.01718390318821}, {
        6.681233164262515, -65.46151616264325}, {
        7.058620762366624, -66.80332315071689}, {
        7.433386452512666, -68.02555634129494}, {
        7.942475257401473, -69.51593596163598}, {
        7.976680698586308, -69.60320483101458}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.24571687483580582`, 0.5224942345841418, -0.7208659194832606], 
       ArrowBox[{{8.020471622793838, -69.71492929099112}, {
        8.446169414900874, -70.80101863021056}, {
        8.945507755208606, -71.8991907844094}, {
        9.441529108522413, -72.82883886162325}, {
        9.55339495156292, -73.02013523439543}, {
        9.665165199831113, -73.20384770648678}, {
        10.132601542825764`, -73.83506125105478}, {
        10.232261418099798`, -73.9489068640694}}]}}, 
     {Arrowheads[{{0.00730093526049157, 1.}}], 
      {LABColor[
       0.22049240556877192`, 0.5225392751172736, -0.7811510258287322], 
       ArrowBox[{{10.311302166496095`, -74.0391983924259}, {
        10.603262238680223`, -74.37271650392464}, {
        11.548441555960096`, -75.27827547750661}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[
       0.30147927619652704`, 0.5223946658574656, -0.5875968203191679], 
       ArrowBox[{{-3.696360835908272, -51.099214341685204`}, \
{-3.9186899090306606`, -52.40700009907403}, {-4.146299115250292, \
-53.71084744403291}, {-4.377962688904494, -54.999236069326315`}, \
{-4.531638561759607, -55.82590851888047}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.2969029272506068, 0.5224028373354912, -0.5985340448037816], 
       ArrowBox[{{-4.553570454742144, -55.9438872969306}, \
{-4.612454864330591, -56.26064566771874}, {-4.849775641528586, \
-57.49507623921017}, {-5.089925020498479, -58.70252778380063}, \
{-5.3548815369174045`, -59.984972762295264`}, {-5.498331900410417, \
-60.649820934930815`}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.28530340396472526`, 0.5224235493158838, -0.626256273067273],
        ArrowBox[{{-5.523641167490655, -60.767121578577225`}, \
{-5.621120587662648, -61.218908613429036`}, {-5.988163913754443, \
-62.82899423779745}, {-6.355101973654155, -64.33242459115121}, \
{-6.644307784708801, -65.4339544327598}}]}}, 
     {Arrowheads[{{0.019999999999999973`, 1.}}], 
      {LABColor[
       0.26695480494768886`, 0.5224563123712013, -0.6701084243780676], 
       ArrowBox[{{-6.6747809056181, -65.55002074528005}, {-6.720981117894233, \
-65.7259885528605}, {-7.084847697007129, -67.00647500229555}, \
{-7.34609681324165, -67.86221266521409}, {-7.605916464711479, \
-68.66218877911092}, {-8.121267373357067, -70.09485635983955}, \
{-8.132212898497444, -70.12118080297118}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.2427233089080633, 0.5224995798623288, -0.7280203788455432], 
       ArrowBox[{{-8.17828426817259, -70.23198436291514}, \
{-8.631631056609022, -71.32230224150476}, {-9.137738148132469, \
-72.36235092112983}, {-9.249124761410785, -72.57150799507697}, \
{-9.360367556400211, -72.77255460992086}, {-9.811777555135661, \
-73.44914769463128}, {-10.265307893090975`, -74.02926658783312}, \
{-10.569318733107988`, -74.35570783676543}}]}}, 
     {Arrowheads[{{0.003486073684260841, 1.}}], 
      {LABColor[0.2182508353173117, 0.5225432776403043, -0.7865082565224512], 
       ArrowBox[{{-10.759612825881428`, -74.93927315867711}, \
{-11.112786154273115`, -74.93927315867711}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.40865682410266735`, 0.5226269195215762, -0.31838093522259947`], 
       ArrowBox[{{-11.63501134014724, -6.812931807295221}, \
{-12.275165775336419`, -5.929047926607831}, {-12.958263325541456`, \
-4.985465286000614}, {-13.68820371769114, -3.976579474862111}, \
{-14.448990771208154`, -2.9242922633731223`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.48600626676556286`, 0.5276671447683721, 0.026212760445712822`], 
       ArrowBox[{{-14.519268250167999`, -2.827024203860814}, \
{-15.305674782723951`, -1.7383093787054236`}, {-16.20210778910552, \
-0.4960583853540012}, {-17.16569116841466, 
        0.8409586283802285}, {-17.327488253606973`, 
        1.0657761348995636`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5699227102542818, 0.5331352872983253, 0.40006260853246944`],
        ArrowBox[{{-17.397584412984287`, 
        1.1631749461887697`}, {-17.887454481625134`, 
        1.843850789139777}, {-18.648383097231132`, 
        2.9023655845545786`}, {-19.451557901859083`, 
        4.021062223610478}, {-20.197734850945267`, 5.061783460345863}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.655671334346043, 0.5114771825356234, 0.7368044144536702], 
       ArrowBox[{{-20.26765735023236, 
        5.159307016953725}, {-20.300059782135435`, 
        5.204499915293325}, {-21.19764299382945, 
        6.458274016584283}, {-22.148061792710408`, 
        7.7879798844645185`}, {-22.42824407296751, 
        8.180263909079853}, {-22.713131953553937`, 
        8.57933307757068}, {-23.012000997771445`, 
        8.99842336827494}, {-23.058935020227498`, 9.064273027208252}}]}}, 
     {Arrowheads[{{0.004287285742258044, 1.}}], 
      {LABColor[0.7249097471983805, 0.3545328213831305, 0.7769931906526251], 
       ArrowBox[{{-23.12858388093988, 
        9.16199219729001}, {-23.316151470118218`, 
        9.42515442221762}, {-23.72564173681177, 10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.30790653323115463`, 0.5223831894184433, -0.5722360264114605], 
       ArrowBox[{{-8.470935310553081, -46.47821815073365}, \
{-8.927146730624994, -47.50575071099286}, {-9.395535801815175, \
-48.54142638896893}, {-9.876102524123622, -49.58524518466187}, \
{-10.34205303040966, -50.57879573222688}, {-10.468304535469915`, \
-50.84271346443284}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.3119646091733512, 0.5223759433629568, -0.5625374461502282], 
       ArrowBox[{{-10.520089203045151`, -50.95096478407432}, \
{-10.816934135243391`, -51.57149315944064}, {-11.20897719645793, \
-52.3747297216581}, {-11.604850728211284`, -53.17035774137543}, \
{-12.004554730503461`, -53.95837721859267}, {-12.408089203334455`, \
-54.73878815330981}, {-12.672712361924127`, -55.24079848415085}}]}}, 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.3100994411522559, 0.5223792737863311, -0.5669950960342973], 
       ArrowBox[{{-12.72866934980587, -55.34695316142511}, \
{-12.81545414670427, -55.511590545526836`}, {-13.226649560612904`, \
-56.27678439524375}, {-13.641675445060358`, -57.03436970246056}, \
{-14.060531800046627`, -57.78434646717726}, {-14.481748632490595`, \
-58.52271935375314}, {-14.903855949311135`, -59.24549302654748}, \
{-15.077518440824623`, -59.53232069137428}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3027095774472235, 0.5223924690451698, -0.5846564674043045], 
       ArrowBox[{{-15.139669501297, -59.6349717784711}, \
{-15.750742036081938`, -60.64424273079156}, {-16.601190060359038`, \
-61.980595579909505`}, {-17.45520002214243, -63.25455157390132}, \
{-17.745662598198646`, -63.66449897577205}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[
       0.29078349182880797`, 0.5224137641316488, -0.6131591618388312], 
       ArrowBox[{{-17.81503790569248, -63.762412543320856`}, \
{-18.321290580269768`, -64.47691756304121}, {-19.18373135073151, \
-65.62328656160481}, {-20.042522333527653`, -66.69365856959213}, \
{-20.771138626148858`, -67.54090793938839}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.2758917449284944, 0.522440354670088, -0.6487496250533945], 
       ArrowBox[{{-20.849382217041025`, -67.63189112730956}, \
{-20.8976635286582, -67.68803358700316}, {-21.219021799657366`, \
-68.04820425889376}, {-21.53955462261607, -68.39760920349484}, \
{-22.48820200298291, -69.32149505018961}, {-23.432361106325157`, \
-70.16250728921436}, {-24.226818443317583`, -70.84454877209431}, \
{-24.331335908610672`, -70.92748872368523}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.2613782037679369, 0.5224662698885445, -0.6834361971691881], 
       ArrowBox[{{-24.425335139063087`, -71.00208191824314}, \
{-25.01765488554249, -71.47211791616544}, {-25.80487043299989, \
-72.04521472142778}, {-26.58846508568978, -72.5638391878813}, \
{-27.37007777997433, -73.03476289976187}, {-28.151347452215703`, \
-73.46475744130534}, {-28.443260063130314`, -73.61019118760721}}]}}, 
     {Arrowheads[{{0.006626593757728245, 1.}}], 
      {LABColor[0.2510107255160486, 0.5224847819429609, -0.7082139049708059], 
       ArrowBox[{{-28.550668125239017`, -73.66370294513818}, \
{-28.932274102413903`, -73.85382281251167}, {-29.71285773056893, \
-74.20195901338089}, {-30., -74.31702812016545}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.30790702535558695`, 0.5223831885397113, -0.5722348502608972], 
       ArrowBox[{{8.471304297735298, -46.477637906199455`}, {
        8.927540774803933, -47.50516172038187}, {
        9.395956109256392, -48.54083030244287}, {
        9.876550301092673, -49.58464365238244}, {
        10.342520016100057`, -50.57817390459921}, {
        10.46877652922544, -50.842086076650794`}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.3119661492263014, 0.5223759406130554, -0.5625337655076386], 
       ArrowBox[{{10.52056375625165, -50.950336171879094`}, {
        10.817421076057379`, -51.57085275450908}, {
        11.209487319463259`, -52.3740885827874}, {
        11.605384614430168`, -53.16971695347047}, {
        12.005112960958103`, -53.957737866558304`}, {
        12.408672359047067`, -54.73815132205088}, {
        12.67328835205385, -55.24011897178566}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.31010212634782675`, 0.5223792689916756, -0.5669886785632763], 
       ArrowBox[{{12.729247877352307`, -55.34627231148052}, {
        12.816062808697056`, -55.51095731994821}, {
        13.227284309908073`, -56.2761558602503}, {
        13.642336862680118`, -57.03374694295714}, {
        14.06122046701319, -57.78373056806873}, {
        14.48246499917268, -58.52211120954651}, {
        14.904600335423982`, -59.24489334135194}, {
        15.0781910708306, -59.53158709641761}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.3027135163145275, 0.5223924620119719, -0.5846470537261897], 
       ArrowBox[{{15.14034457335105, -59.634236704913896`}, {
        15.751543420202015`, -60.6436620759457}, {
        16.602049721347296`, -61.980036771850024`}, {
        17.456119238859817`, -63.25401742906488}, {
        17.746417337677315`, -63.66371261577543}}]}}, 
     {Arrowheads[{{0.01999999999999998, 1.}}], 
      {LABColor[
       0.29078870374065674`, 0.5224137548253167, -0.6131467056536589], 
       ArrowBox[{{17.81579490870809, -63.761624579487076`}, {
        18.32228132112521, -64.47642445639582}, {
        19.184793734020374`, -65.6228334347789}, {
        20.0436564775453, -66.69324436421408}, {
        20.771949047486242`, -67.54007836874365}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.2758980624641954, 0.5224403433895662, -0.6487345264874924], 
       ArrowBox[{{20.850194706272898`, -67.63105977827902}, {
        20.8988695517, -67.68765724470138}, {
        21.22025149181765, -68.04783814055253}, {
        21.540807943277922`, -68.39725325772065}, {
        22.489506402780886`, -69.32115142497138}, {
        23.4337162441562, -70.1621778790339}, {
        24.228241325888675`, -70.84425262210638}, {
        24.332122574409897`, -70.92668475197812}}]}}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      {LABColor[0.2613849317104897, 0.5224662578752047, -0.683420117753285], 
       ArrowBox[{{24.426123105170234`, -71.00127630791292}, {
        25.01914490196764, -71.47185257135074}, {
        25.806426972393105`, -72.04497772676702}, {
        26.590087537165058`, -72.56362808835516}, {
        27.37176562618357, -73.03457540804608}, {
        28.153100269348723`, -73.46459143777066}, {
        28.443975635553826`, -73.60950365515743}}]}}, 
     {Arrowheads[{{0.006623529788093381, 1.}}], 
      {LABColor[0.25101656730661553`, 0.5224847715119244, -0.708199943409837],
        ArrowBox[{{28.55138439970534, -73.66301400353458}, {
        28.934091466660504`, -73.85367617752888}, {
        29.71473921811891, -74.20182962732075}, {
        30., -74.31614103486793}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.3791476270403415, 0.5222559821098536, -0.40197369617217044`], 
       ArrowBox[{{6.844509679277445, -7.013358403512342}, {
        7.210842598363159, -6.164333633718416}, {
        7.601026033636813, -5.2596851990542985`}, {
        8.017154179659244, -4.294366528367781}, {
        8.46140899859827, -3.2631154422926514`}, {
        8.74450690531318, -2.6054100647579523`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.4536779458594832, 0.5255605747194129, -0.11781071525440447`], 
       ArrowBox[{{8.791950484040713, -2.4951870778744336`}, {
        8.936389102777664, -2.159620992736817}, {
        9.444242546651104, -0.9786919821167367}, {9.988851800724339, 
        0.28919982562001256`}, {10.402499518752244`, 1.253462362248219}, {
        10.686100752134594`, 1.9152765072867282`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5388217218602909, 0.5311086923868807, 0.26150692977560513`],
        ArrowBox[{{10.733366365143906`, 2.0255759262645903`}, {
        10.83816009882963, 2.270123435587678}, {11.297523641210141`, 
        3.343373010805029}, {11.78228024614743, 4.477401053066915}, {
        12.294479668867982`, 5.677324606915506}, {12.619346848072182`, 
        6.439538987507365}}]}}, 
     {Arrowheads[{{0.015620741082451133`, 1.}}], 
      {LABColor[0.6316430153189763, 0.5371570905475456, 0.6750281065091106], 
       ArrowBox[{{12.666397302776259`, 6.549930358149004}, {
        12.836171664598282`, 6.9482607168929755`}, {12.989028699701542`, 
        7.307148515135632}, {13.144290257777428`, 7.671844627299502}, {
        13.306589940751996`, 8.053431418682566}, {13.47156518762136, 
        8.441501071566961}, {14.075403676309783`, 9.863374594025004}, {
        14.133316034980865`, 10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.3047612371440448, 0.5223888056243234, -0.5797531125825153], 
       ArrowBox[{{-6.312332384946791, -49.07352506467623}, \
{-6.667418355117552, -50.23571039113612}, {-7.031544722317125, \
-51.40229651732262}, {-7.403172313290004, -52.56478082398154}, \
{-7.759533705124014, -53.65001395839929}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.30404793630906235`, 0.5223900792863994, -0.5814578626899606], 
       ArrowBox[{{-7.797365885812025, -53.76389328079462}, \
{-8.164313646789173, -54.85193612095407}, {-8.553827389315462, \
-55.976607111267676`}, {-8.969031974929582, -57.14110304162855}, \
{-9.388115134879607, -58.2788496904423}, {-9.392643517277952, \
-58.29077268886008}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.2968149876133893, 0.5224029943595341, -0.5987442157423856], 
       ArrowBox[{{-9.435250269551055, -58.4029540806358}, \
{-9.716518517055317, -59.14351893911402}, {-10.045991600979928`, \
-59.98691959539014}, {-10.376534386653447`, -60.809051659270665`}, \
{-10.708146874075869`, -61.60991513075559}, {-11.040216759849894`, \
-62.387599617721044`}, {-11.2435289868739, -62.848596550101746`}}]}}, 
     {Arrowheads[{{0.019999999999999976`, 1.}}], 
      {LABColor[
       0.28354911991855547`, 0.5224266817460597, -0.6304489162965096], 
       ArrowBox[{{-11.291952100304272`, -62.9583927343966}, \
{-11.372131740578213`, -63.140194728043106`}, {-12.035496986897751`, \
-64.57011681875719}, {-12.543733341096846`, -65.59943392014839}, \
{-13.049591856556617`, -66.56727251965286}, {-13.430782072789299`, \
-67.25348674309845}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.26536678028426536`, 0.5224591479304636, -0.6739037167467691], 
       ArrowBox[{{-13.48905456260597, -67.35838820605568}, \
{-13.553072533277073`, -67.47363261727062}, {-14.054175371258204`, \
-68.31851421300168}, {-14.55273615272441, -69.10495857824608}, \
{-15.048590659900093`, -69.83600698440391}, {-16.032180851379874`, \
-71.13191591945984}, {-16.187784816665577`, -71.3204388411329}}]}}, 
     {Arrowheads[{{0.01999999999999998, 1.}}], 
      {LABColor[
       0.24521597472125942`, 0.5224951289858422, -0.7220630434486538], 
       ArrowBox[{{-16.26464764844828, -71.41258659607294}, \
{-16.44974199008888, -71.62914117577667}, {-17.201916272230914`, \
-72.37957817451353}, {-17.95406972730724, -73.03744490970446}, \
{-18.870145082375853`, -73.77676955677647}, {-19.78695119116181, \
-74.39290246494004}, {-19.937020017824864`, -74.47601979021157}}]}}, 
     {Arrowheads[{{0.007427889573152334, 1.}}], 
      {LABColor[0.23119028204743317`, 0.5225201731074404, -0.755583684277976],
        ArrowBox[{{-20.041994303747458`, -74.5341609915669}, \
{-20.708320046033354`, -74.90321307713245}, {-21.63808363935874, \
-75.32507083629109}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3047618454802218, 0.5223888045380851, -0.5797516586922178], 
       ArrowBox[{{6.31279401189482, -49.07255762001232}, {
        6.66790177902681, -50.23469799279418}, {
        7.032050925320991, -51.401242404566595`}, {
        7.403702315341627, -52.563689071320816`}, {
        7.7601246977020155`, -53.64900559918654}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.3040501581828833, 0.522390075319046, -0.5814525525326619], 
       ArrowBox[{{7.797960979815942, -53.762883558428896`}, {
        8.164894420255044, -54.85078381774844}, {
        8.554435135147827, -55.975431897421856`}, {
        8.969664679046435, -57.139896753670406`}, {
        9.388773827786261, -58.27761895797264}, {
        9.393369051641326, -58.28971696999598}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.29681894750564436`, 0.5224029872887943, -0.5987347518157837], 
       ArrowBox[{{9.435978809421, -58.40189722022728}, {
        9.717204729711602, -59.142290870734655`}, {
        10.046705926513226`, -59.985697284799386`}, {
        10.37727741819114, -60.80783820016684}, {
        10.70891920474534, -61.608713616837015`}, {
        11.04101887891545, -62.38641278870893}, {
        11.244380295662747`, -62.847489798863194`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.28355493521035596`, 0.5224266713623391, -0.6304350180661479], 
       ArrowBox[{{11.292806174738185`, -62.9572847633915}, {
        11.372964033441086`, -63.1390249696816}, {
        12.036390783558947`, -64.56898835892922}, {
        12.544699069611596`, -65.5983896029245}, {
        13.050629514787014`, -66.56630959897211}, {
        13.431733709513873`, -67.25233049572691}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.2653744009741732, 0.522459134323044, -0.6738855037133588], 
       ArrowBox[{{13.490008696571094`, -67.35723057143461}, {
        13.554182119085203`, -67.47274834707207}, {
        14.055356882506162`, -68.31770584722436}, {
        14.553989301533116`, -69.1042225828974}, {
        15.04991487264929, -69.8353390375596}, {
        16.033645471149317`, -71.13137110385152}, {
        16.188747536774766`, -71.31927734778267}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[
       0.24522471776161617`, 0.5224951133743662, -0.7220421480588595], 
       ArrowBox[{{16.265601548910134`, -71.41143252341053}, {
        16.451256870771438`, -71.62863378640895}, {
        17.203492844818264`, -72.37910622923265}, {
        17.955706834680726`, -73.03700891815237}, {
        18.871909344887925`, -73.77641771288195}, {
        19.788840873422835`, -74.39262049309217}, {
        19.93778299324803, -74.47511191709054}}]}}, 
     {Arrowheads[{{0.007434378946116466, 1.}}], 
      {LABColor[
       0.23119693201026148`, 0.5225201612333403, -0.7555677912293629], 
       ArrowBox[{{20.042757835358238`, -74.5332521142345}, {
        20.710334051376567`, -74.90298844369876}, {
        21.640221509840234`, -75.3248927496175}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000025`, 1.}}], 
      {LABColor[
       0.28063702663039103`, 0.5224318815476032, -0.6374086604919748], 
       ArrowBox[{{1.5014795165821282`, -61.56909667479491}, {
        1.5520438568673462`, -62.41101185203779}, {
        1.6532533546245722`, -64.00946126399083}, {
        1.7545706086308508`, -65.49406941923355}, {
        1.8191242710217237`, -66.35851853234192}}]}}, 
     {Arrowheads[{{0.020000000000000018`, 1.}}], 
      {LABColor[0.2598764915635351, 0.5224689513292353, -0.6870252074664621], 
       ArrowBox[{{1.828060517491364, -66.47818533433409}, {
        1.8766512314105863`, -67.12887187940473}, {
        1.9976778285128105`, -68.58347537052767}, {
        2.0847497069840557`, -69.53020344139752}, {
        2.1712132561367437`, -70.38919281502285}, {
        2.2721203428480963`, -71.25716530232074}}]}}, 
     {Arrowheads[{{0.01964738466484889, 1.}}], 
      {LABColor[
       0.23197656068709233`, 0.5225187691370042, -0.7537045211960007], 
       ArrowBox[{{2.285977743122169, -71.37636250219408}, {
        2.3425356777379265`, -71.8628568881166}, {
        2.482391222405912, -72.86103413616115}, {
        2.621780322099208, -73.68902445698332}, {
        2.9017237630295325`, -74.92848348563605}, {
        2.9318005680294768`, -75.03456532415726}, {
        2.961943763660734, -75.13599285955252}, {
        3.141195030697759, -75.58970336203146}, {
        3.3254761233127432`, -75.94859857652723}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[0.3071669059021815, 0.5223845100888155, -0.5740036954042602], 
       ArrowBox[{{9.658715830698982, -42.56932123132777}, {
        10.2293477754076, -43.537644698676}, {
        10.819903240504306`, -44.52427927927677}, {
        11.42929294239873, -45.52452498178241}, {
        12.057516881090871`, -46.53838180619294}, {
        12.143952481166496`, -46.675633465877176`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.3178495756754537, 0.522365435231907, -0.5484726970503354], 
       ArrowBox[{{12.207899550444806`, -46.77717543912329}, {
        12.70457505658073, -47.56584975250833}, {
        13.293038121417755`, -48.48524439765794}, {
        13.89426403255967, -49.408804370775435`}, {
        14.641624827411572`, -50.53445328906113}, {
        14.823611159880548`, -50.80154141149481}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.323001395776076, 0.5223562361989572, -0.5361601278798652], 
       ArrowBox[{{14.891181361431899`, -50.90070928866433}, {
        15.535580429180927`, -51.8464469974697}, {
        16.4470911088068, -53.14510866919241}, {
        17.376156866289193`, -54.430438304229305`}, {
        17.664527975798208`, -54.81792962602972}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3230645922528199, 0.5223561233560278, -0.5360090917458307], 
       ArrowBox[{{17.73617014345424, -54.91419696116239}, {
        18.322777701628105`, -55.702435902580355`}, {
        18.90373300683455, -56.46364847806198}, {
        19.487218911910563`, -57.21180092414319}, {
        20.07323541685614, -57.946893240823954`}, {
        20.661782521671288`, -58.66892542810431}, {
        20.687057777308766`, -58.69924200046141}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.3186084628628556, 0.522364080171345, -0.5466589980459114], 
       ArrowBox[{{20.763900439000583`, -58.791411438694034`}, {
        21.252860226355992`, -59.37789748598422}, {
        21.846468530910276`, -60.07380941446373}, {
        22.442607435334118`, -60.75666121354279}, {
        23.041276939627526`, -61.42645288322144}, {
        23.67024782557759, -62.112467799567376`}, {
        23.93515491291745, -62.39351368654388}}]}}, 
     {Arrowheads[{{0.020000000000000018`, 1.}}], 
      {LABColor[0.310410597835599, 0.5223787181884013, -0.5662514485249339], 
       ArrowBox[{{24.017463456297154`, -62.48083667141449}, {
        24.298543362471005`, -62.779040665634376`}, {
        24.92616355030777, -63.426171481422436`}, {
        25.553108389087882`, -64.05386024693156}, {
        26.179377878811344`, -64.66210696216174}, {
        26.804972019478154`, -65.250911627113}, {
        27.429890811088317`, -65.82027424178533}, {
        27.447918807027822`, -65.83615581142006}}]}}, 
     {Arrowheads[{{0.013286548255036468`, 1.}}], 
      {LABColor[
       0.29976179449554186`, 0.5223977325737813, -0.5917015079498252], 
       ArrowBox[{{27.537962471845148`, -65.91547881203314}, {
        28.054134253641827`, -66.3701948061787}, {
        28.50911085174265, -66.76412953360288}, {
        28.963071057579, -67.14726223709664}, {
        30., -67.93964617347089}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[
       0.4333159116107531, 0.5242337488811991, -0.20852408553264337`], 
       ArrowBox[{{14.81444650362259, -6.861987993195254}, {
        15.624774300651229`, -5.985966354577589}, {
        16.489113784659942`, -5.051162709537797}, {
        17.412334310595345`, -4.052099288423471}, {
        18.072562778475383`, -3.337122577486955}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5102410069955509, 0.5292463229156416, 0.13417913243121032`],
        ArrowBox[{{18.153973031420325`, -3.2489615276098087`}, {
        18.399508795969567`, -2.9830651570422217`}, {
        19.456713567167537`, -1.8371700323303632`}, {
        20.013147003786408`, -1.2336287448986822`}, {
        20.5889716444644, -0.6087471860422209}, {21.185843724227173`, 
        0.039384437114388014`}, {21.40744134244106, 0.28019403541224047`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5929450273407961, 0.5346354618286693, 0.5026276051836388], 
       ArrowBox[{{21.488698609029125`, 0.36849611141635363`}, {
        21.805419478100404`, 0.7126759174465102}, {22.718937528929814`, 
        1.70640287857178}, {23.681797471767005`, 2.7549779038298254`}, {
        24.697858502934043`, 3.8628704859793745`}, {24.73540881382575, 
        3.9038695173013713`}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[0.6708977244802601, 0.4776972339626397, 0.7468621388577205], 
       ArrowBox[{{24.81645807211703, 3.99236255505256}, {25.770979818753005`, 
        5.034550117779156}, {26.330112423703323`, 5.645679787216541}, {
        26.905858780409346`, 6.2754956389038}, {27.498218888871076`, 
        6.923997672840934}, {28.055604975958452`, 7.534666625098593}}]}}, 
     {Arrowheads[{{0.0115287241862157, 1.}}], 
      {LABColor[0.7381936576758537, 0.3242413242611782, 0.7844037295380968], 
       ArrowBox[{{28.136497230874816`, 7.623303203263918}, {
        28.457629924019635`, 7.97526027564586}, {28.81386091977793, 
        8.365872790971698}, {29.187242764890428`, 8.775708046482109}, {
        29.567113527421856`, 9.192889704795144}, {30., 
        9.668555517840426}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999987`, 1.}}], 
      {LABColor[
       0.31316210345971995`, 0.5223738051304133, -0.5596755000915183], 
       ArrowBox[{{-10.885992432721126`, -44.71354768492646}, \
{-11.495748776388634`, -45.71568627311822}, {-12.12407715480736, \
-46.73089673685589}, {-12.770977567977292`, -47.759179076139425`}, \
{-13.362396902132819`, -48.68398679357813}, {-13.428066490737002`, \
-48.78492795899183}}]}}, 
     {Arrowheads[{{0.02000000000000001, 1.}}], 
      {LABColor[0.3209816961183785, 0.5223598425523114, -0.5409870999505653], 
       ArrowBox[{{-13.493505599363635`, -48.88551485208507}, \
{-13.966483794551054`, -49.61253281050803}, {-14.7034055663493, \
-50.72310564489089}, {-15.600467753991587`, -52.04028359310015}, \
{-16.178480084066077`, -52.86390468388978}}]}}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      {LABColor[
       0.32343598623393327`, 0.5223554601990459, -0.5351214803788495], 
       ArrowBox[{{-16.24741378032215, -52.96212965790594}, \
{-16.514782368227262`, -53.34310839582475}, {-17.446349409056328`, \
-54.631580053064695`}, {-18.395168876478785`, -55.905698564819986`}, \
{-18.97546470854646, -56.665324957498214`}, {-19.098603528517973`, \
-56.823037484355}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.32109276665229664`, 0.5223596442259953, -0.5407216474299109], 
       ArrowBox[{{-19.172453217203497`, -56.917621962368315`}, \
{-19.55815413998389, -57.41161619714143}, {-20.14323717079107, \
-58.14457228374961}, {-20.730713800967997`, -58.86419321732278}, \
{-21.32058403051468, -59.57047899786092}, {-21.91284785943111, \
-60.26342962536404}, {-22.22542313684514, -60.62066218542633}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.31455601675829964`, 0.5223713161742555, -0.5563441233021138], 
       ArrowBox[{{-22.304443229800267`, -60.71097179127955}, \
{-22.507505287717287`, -60.943045099832126`}, {-23.104556315373213`, \
-61.6093254212652}, {-23.729188332834667`, -62.28873611859826}, \
{-24.353075595030557`, -62.9487405069888}, {-24.976218101960875`, \
-63.58933858643677}, {-25.59353762174922, -64.20546196483778}}]}}, 
     {Arrowheads[{{0.019999999999999983`, 1.}}], 
      {LABColor[0.3048666509475718, 0.5223886173986027, -0.5795011793390985], 
       ArrowBox[{{-25.67968021199323, -64.2890039629557}, \
{-26.22026885002483, -64.81231581850511}, {-26.841177091158453`, \
-65.39469497112546}, {-28.08075930762902, -66.50123434953855}, \
{-28.53379942217876, -66.89193453828604}, {-28.985808215121505`, \
-67.27182723485038}, {-29.26127275469364, -67.48120759602816}}]}}, 
     {Arrowheads[{{0.0033662690003002675`, 1.}}], 
      {LABColor[0.2936034548213472, 0.5224087288369414, -0.6064196040270959], 
       ArrowBox[{{-29.456405201227664`, -67.96700953407245}, \
{-29.90040245355298, -67.96700953407245}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.39648922439667833`, 0.5222250171455557, -0.3605282239301276], 
       ArrowBox[{{-8.290785127263288, -6.1706494883489516`}, \
{-8.738951998735454, -5.267259075143705}, {-9.216886626984602, \
-4.303349918719868}, {-9.727089798520948, -3.2736786714496953`}, \
{-10.272539090697347`, -2.1719586011327485`}, {-10.422028588336724`, \
-1.8697427866745089`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.4746250209946819, 0.5269255228471336, -0.024490973239734426`], 
       ArrowBox[{{-10.475232922774856`, -1.7621821117184848`}, \
{-10.855695961239041`, -0.9930180643678941}, {-11.481007688811731`, 
        0.27263152899000453`}, {-11.956099646536597`, 
        1.235485925972872}, {-12.456452490466518`, 
        2.2506156426128006`}, {-12.599894178702616`, 2.541979500654699}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.560849738772906, 0.5325440765752798, 0.35964229436050626`], 
       ArrowBox[{{-12.652896564985488`, 
        2.649639832478083}, {-12.984003697368454`, 
        3.322196414198603}, {-13.540690744009373`, 
        4.454403976019094}, {-14.128862941009144`, 
        5.652336954008149}, {-14.750869598987645`, 
        6.921093974099641}, {-14.768965840553301`, 6.958031954408317}}]}}, 
     {Arrowheads[{{0.013608565394572959`, 1.}}], 
      {LABColor[0.6515753344098144, 0.5217583652237021, 0.7360829843896057], 
       ArrowBox[{{-14.821759744909874`, 
        7.065794673670541}, {-14.926037846119511`, 
        7.278646742158499}, {-15.1039534477313, 
        7.641968939686946}, {-15.289904535857739`, 
        8.022056246462267}, {-15.478911503109682`, 
        8.40858050112839}, {-16.172177625101497`, 
        9.827792177346202}, {-16.25617832982183, 10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.35319937153012537`, 0.5223023150276902, -0.4639886121790352], 
       ArrowBox[{{0.7085747719691176, -7.816669812149396}, {
        0.7861692756660679, -6.167743159340538}, {
        0.8287812072967123, -5.261754081307765}, {
        0.8742313761353123, -4.2949018137636505`}, {
        0.9227588502183662, -3.261899269694473}, {
        0.9340207492317941, -3.0219671016646354`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.4233498065997775, 0.5235843400120562, -0.25292333184806615`], 
       ArrowBox[{{0.9396470962166875, -2.9020990733184346`}, {
        0.9746484404725002, -2.1564034849240845`}, {
        1.0301351134682322`, -0.973207598940193}, {1.0896450102685515`, 
        0.2972792104220585}, {1.135076229609845, 1.2684733495778033`}, {
        1.1642427341573547`, 1.8926435363800185`}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.5083686765130538, 0.5291243185799497, 0.12583785344762516`],
        ArrowBox[{{1.1698440359792865`, 2.0125127376700065`}, {
        1.1829420542389368`, 2.2928134672465603`}, {1.2334308381543353`, 
        3.374581976672377}, {1.2867309353545489`, 4.5180612910993005`}, {
        1.3430711084867966`, 5.72848910874367}, {1.393209041578572, 
        6.807312830605622}}]}}, 
     {Arrowheads[{{0.012817150378925004`, 1.}}], 
      {LABColor[0.6017984185911938, 0.5352123643190272, 0.5420696839516547], 
       ArrowBox[{{1.3987799840846904`, 6.927183446686435}, {1.402680120198297,
         7.011103127821823}, {1.419808713424894, 7.379919790617396}, {
        1.4372137260619262`, 7.754860534170415}, {1.4554345802223467`, 
        8.147756635306305}, {1.473964075548614, 8.5475122520008}, {
        1.5405585344922867`, 9.98572928392349}, {1.5412180560291058`, 
        10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[
       0.38993067990494057`, 0.5222367280100084, -0.3762027877027199], 
       ArrowBox[{{4.006507590524818, -5.435808775412772}, {
        4.220314073811294, -4.504361346911116}, {
        4.448180871190924, -3.5110449328163615`}, {
        4.6913676775053315`, -2.4501190006538827`}, {
        4.950915165196949, -1.316863302152207}, {
        5.078963699931222, -0.757151206811865}}]}}, 
     {Arrowheads[{{0.02, 1.}}], 
      {LABColor[0.4689026773839122, 0.5265526449084581, -0.04998415670471328],
        ArrowBox[{{5.105725386069552, -0.6401733791904156}, {
        5.228693158193552, -0.10266977137727917`}, {5.442550793568358, 
        0.8332736400828933}, {5.667614542143364, 1.819261589325974}, {
        5.904728573305976, 2.8592189865826056`}, {6.154737056443593, 
        3.95707074208343}, {6.173495586623548, 4.039555688262205}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5575850038685269, 0.5323313407271256, 0.3450978189596901], 
       ArrowBox[{{6.200106240353519, 4.156567965857607}, {6.418660093053804, 
        5.117592236107223}, {6.697517784634197, 6.345558848932761}, {
        6.773561143837695, 6.680643373644985}, {6.850740856018825, 
        7.020875804236403}, {6.93120784122317, 7.3759078380458005`}, {
        7.012931303668759, 7.736648365773988}, {7.262100782834955, 
        8.837611044538649}}]}}, 
     {Arrowheads[{{0.004465441172409912, 1.}}], 
      {LABColor[0.6510817879355782, 0.518852163734743, 0.7291088102351242], 
       ArrowBox[{{7.288589234059074, 8.954651046041329}, {7.323249949153594, 
        9.107800436031056}, {7.524807435953554, 10.}}]}}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[
       0.43453792247076267`, 0.5243133772505375, -0.20307999668209098`], 
       ArrowBox[{{-15.424231557182546`, -7.185899887102115}, \
{-16.215404314807298`, -6.38112618887782}, {-17.055830302508056`, \
-5.525964485641094}, {-17.949626567678447`, -4.616064909488105}, \
{-18.78818365627088, -3.7618927751177784`}}]}}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      {LABColor[0.510786760032256, 0.5292818851400019, 0.13661047581735541`], 
       ArrowBox[{{-18.872250145115835`, -3.6762608566919894`}, \
{-18.901082733500893`, -3.646891367249567}, {-19.915256354534073`, \
-2.6130606083280674`}, {-20.996326107207697`, -1.5101449489715202`}, \
{-22.151764286961928`, -0.33011125688093557`}, {-22.231969987811194`, \
-0.24810120994185147`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.5927225382192912, 0.534620964047577, 0.5016364105998652], 
       ArrowBox[{{-22.31587378278093, -0.16230987477520165`}, \
{-23.04801690045269, 0.5863038872219731}, {-23.990640705709154`, 
        1.5510812606037476`}, {-24.9830766333003, 
        2.5679562186921436`}, {-25.66934767075591, 3.2719593935671716`}}]}}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      {LABColor[0.6700326207193129, 0.4796699428369852, 0.7463795335984229], 
       ArrowBox[{{-25.75311142344169, 
        3.357887466605006}, {-26.028765613795102`, 
        3.640664116914917}, {-26.57261660080139, 
        4.199088313312087}, {-27.131854054873614`, 
        4.7737365342136355`}, {-27.706477976011787`, 
        5.364608779619563}, {-28.296488364215897`, 
        5.971705049529868}, {-28.605001036553865`, 
        6.289252985115061}, {-28.91793053763217, 
        6.611472511793655}, {-29.099737590576364`, 6.798829895252942}}]}}, 
     {Arrowheads[{{0.00488806881752409, 1.}}], 
      {LABColor[0.7364667360719893, 0.32817924908248763`, 0.7834403520959422],
        ArrowBox[{{-29.183305210762015`, 
        6.8849487251132375`}, {-29.243501511404997`, 
        6.946982739744448}, {-29.573931680982522`, 7.287646521326996}, {-30., 
        7.727123811921234}}]}}}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "VectorLengthFunction" -> 
    Function[{System`VectorPlotsDump`m, System`VectorPlotsDump`vrange}, 
      System`VectorPlotsDump`min = Min[System`VectorPlotsDump`vrange]; 
      System`VectorPlotsDump`max = Max[System`VectorPlotsDump`vrange]; 
      System`VectorPlotsDump`imin = If[
         NumericQ[System`VectorPlotsDump`min], System`VectorPlotsDump`min, 
         Min[System`VectorPlotsDump`m], 
         Min[System`VectorPlotsDump`m]]; System`VectorPlotsDump`imax = If[
         NumericQ[System`VectorPlotsDump`max], System`VectorPlotsDump`max, 
         Max[System`VectorPlotsDump`m], 
         Max[System`VectorPlotsDump`m]]; Map[If[
         Or[# > System`VectorPlotsDump`imax, # < 
          System`VectorPlotsDump`imin], #, System`VectorPlotsDump`imax]& , 
        System`VectorPlotsDump`m]], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{-30, 30}, {-80, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8636670249768744`*^9, 3.8636671357333717`*^9}, 
   3.86366955719556*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"a4344360-d786-43dc-ad91-e681004db1d4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"betah", "=", 
   RowBox[{
    RowBox[{"3", 
     RowBox[{"h", "[", "k", "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"g", "[", "k", "]"}], " ", 
     FractionBox[
      RowBox[{"h", "[", "k", "]"}], 
      RowBox[{"4", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    RowBox[{"145", " ", 
     FractionBox["G", 
      RowBox[{"72", " ", "\[Pi]"}]], 
     RowBox[{"h", "[", "k", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863666956580921*^9, 3.863666974437832*^9}, {
  3.863669571047492*^9, 3.863669583818427*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"49c0ce95-f77d-4d99-85ca-2a7c9e25420c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betag", "=", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"g", "[", "k", "]"}]}], " ", "+", " ", 
    RowBox[{
     FractionBox["9", 
      RowBox[{"32", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox[
      RowBox[{"g", "[", "k", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["107", 
      RowBox[{"36", " ", "\[Pi]"}]], "G", " ", 
     RowBox[{"g", "[", "k", "]"}]}], " ", "+", " ", 
    RowBox[{"961", " ", 
     FractionBox[
      SuperscriptBox["G", "2"], "27"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863666976368989*^9, 3.863667001287462*^9}, {
  3.863669572930203*^9, 3.863669592859693*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"5b26c5bf-66bc-43e3-b18e-bdcf894ac6b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"betah", "\[Equal]", 
      RowBox[{"k", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"h", "[", "k", "]"}], ",", "k"}], "]"}]}]}], ",", 
     RowBox[{"betag", "\[Equal]", 
      RowBox[{"k", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"g", "[", "k", "]"}], ",", "k"}], "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h", "[", "k", "]"}], ",", 
     RowBox[{"g", "[", "k", "]"}]}], "}"}], ",", "k"}], "]"}]], "Input",
 CellChangeTimes->{{3.86366956138586*^9, 3.863669567145617*^9}, {
  3.8636695989967737`*^9, 3.8636696263010406`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f05cc015-4565-4bbe-933e-d7ba3382f484"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", "k", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["4", "81"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"107", " ", "G"}], "-", 
        RowBox[{"144", " ", "\[Pi]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"40445", " ", 
           SuperscriptBox["G", "2"], " ", 
           RowBox[{"Tanh", "[", 
            RowBox[{
             FractionBox["1", "72"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"34944480", " ", 
                 SuperscriptBox["G", "2"], " ", "\[Pi]", " ", 
                 TemplateBox[{"1"},
                  "C"]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "+", 
               FractionBox[
                RowBox[{"26625024", " ", "G", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 TemplateBox[{"1"},
                  "C"]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "-", 
               FractionBox[
                RowBox[{"17915904", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 TemplateBox[{"1"},
                  "C"]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "+", 
               FractionBox[
                RowBox[{"30816", " ", "G", " ", 
                 RowBox[{"Log", "[", "k", "]"}]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "+", 
               FractionBox[
                RowBox[{"40445", " ", 
                 SuperscriptBox["G", "2"], " ", 
                 RowBox[{"Log", "[", "k", "]"}]}], 
                RowBox[{"\[Pi]", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "40445"}], " ", 
                    SuperscriptBox["G", "2"]}], "-", 
                   RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                   RowBox[{"20736", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}]]}]], "-", 
               FractionBox[
                RowBox[{"20736", " ", "\[Pi]", " ", 
                 RowBox[{"Log", "[", "k", "]"}]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]]}], ")"}]}], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "40445"}], " ", 
             SuperscriptBox["G", "2"]}], "-", 
            RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
            RowBox[{"20736", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}]], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"30816", " ", "G", " ", "\[Pi]", " ", 
           RowBox[{"Tanh", "[", 
            RowBox[{
             FractionBox["1", "72"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"34944480", " ", 
                 SuperscriptBox["G", "2"], " ", "\[Pi]", " ", 
                 TemplateBox[{"1"},
                  "C"]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "+", 
               FractionBox[
                RowBox[{"26625024", " ", "G", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 TemplateBox[{"1"},
                  "C"]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "-", 
               FractionBox[
                RowBox[{"17915904", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 TemplateBox[{"1"},
                  "C"]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "+", 
               FractionBox[
                RowBox[{"30816", " ", "G", " ", 
                 RowBox[{"Log", "[", "k", "]"}]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "+", 
               FractionBox[
                RowBox[{"40445", " ", 
                 SuperscriptBox["G", "2"], " ", 
                 RowBox[{"Log", "[", "k", "]"}]}], 
                RowBox[{"\[Pi]", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "40445"}], " ", 
                    SuperscriptBox["G", "2"]}], "-", 
                   RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                   RowBox[{"20736", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}]]}]], "-", 
               FractionBox[
                RowBox[{"20736", " ", "\[Pi]", " ", 
                 RowBox[{"Log", "[", "k", "]"}]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]]}], ")"}]}], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "40445"}], " ", 
             SuperscriptBox["G", "2"]}], "-", 
            RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
            RowBox[{"20736", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}]], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20736", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Tanh", "[", 
            RowBox[{
             FractionBox["1", "72"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"34944480", " ", 
                 SuperscriptBox["G", "2"], " ", "\[Pi]", " ", 
                 TemplateBox[{"1"},
                  "C"]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "+", 
               FractionBox[
                RowBox[{"26625024", " ", "G", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 TemplateBox[{"1"},
                  "C"]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "-", 
               FractionBox[
                RowBox[{"17915904", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 TemplateBox[{"1"},
                  "C"]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "+", 
               FractionBox[
                RowBox[{"30816", " ", "G", " ", 
                 RowBox[{"Log", "[", "k", "]"}]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]], "+", 
               FractionBox[
                RowBox[{"40445", " ", 
                 SuperscriptBox["G", "2"], " ", 
                 RowBox[{"Log", "[", "k", "]"}]}], 
                RowBox[{"\[Pi]", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "40445"}], " ", 
                    SuperscriptBox["G", "2"]}], "-", 
                   RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                   RowBox[{"20736", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}]]}]], "-", 
               FractionBox[
                RowBox[{"20736", " ", "\[Pi]", " ", 
                 RowBox[{"Log", "[", "k", "]"}]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]]]}], ")"}]}], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "40445"}], " ", 
             SuperscriptBox["G", "2"]}], "-", 
            RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
            RowBox[{"20736", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}]], ")"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"h", "[", "k", "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "449"}], " ", "G"}], "+", 
              RowBox[{"792", " ", "\[Pi]"}]}], ")"}], " ", 
            RowBox[{"ArcTanh", "[", 
             RowBox[{"Tanh", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"864", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   TemplateBox[{"1"},
                    "C"]}], "+", 
                  RowBox[{"Log", "[", "k", "]"}]}], ")"}]}], 
               RowBox[{"72", " ", "\[Pi]"}]], "]"}], "]"}]}], 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "40445"}], " ", 
              SuperscriptBox["G", "2"]}], "-", 
             RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
             RowBox[{"20736", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}]]], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox[
             RowBox[{"Sech", "[", 
              FractionBox[
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "40445"}], " ", 
                   SuperscriptBox["G", "2"]}], "-", 
                  RowBox[{"30816", " ", "G", " ", "\[Pi]"}], "+", 
                  RowBox[{"20736", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"864", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   TemplateBox[{"1"},
                    "C"]}], "+", 
                  RowBox[{"Log", "[", "k", "]"}]}], ")"}]}], 
               RowBox[{"72", " ", "\[Pi]"}]], "]"}], "2"], "]"}]}]}], 
         ")"}]}]], " ", 
      TemplateBox[{"2"},
       "C"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.863669627996813*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"99e654e2-4c87-4f98-8e45-2090b47daa02"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"betahsimp", "=", 
   RowBox[{
    RowBox[{"3", 
     RowBox[{"h", "[", "k", "]"}]}], " ", "-", 
    RowBox[{"145", " ", 
     FractionBox["G", 
      RowBox[{"72", " ", "\[Pi]"}]], 
     RowBox[{"h", "[", "k", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863666956580921*^9, 3.863666974437832*^9}, {
  3.863669571047492*^9, 3.863669583818427*^9}, {3.863669677967794*^9, 
  3.863669681011437*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"bf947cb8-388a-4f20-8b55-bb7ba7cf50b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betagsimp", "=", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"g", "[", "k", "]"}]}], " ", "-", 
    RowBox[{
     FractionBox["107", 
      RowBox[{"36", " ", "\[Pi]"}]], "G", " ", 
     RowBox[{"g", "[", "k", "]"}]}], " ", "+", " ", 
    RowBox[{"961", " ", 
     FractionBox[
      SuperscriptBox["G", "2"], "27"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863666976368989*^9, 3.863667001287462*^9}, {
  3.863669572930203*^9, 3.863669592859693*^9}, {3.863669682944943*^9, 
  3.863669687804516*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"f45d2bdf-8296-4b98-a13e-8bcb4ba3eaff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"DSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"betahsimp", "\[Equal]", 
        RowBox[{"k", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"h", "[", "k", "]"}], ",", "k"}], "]"}]}]}], ",", 
       RowBox[{"betagsimp", "\[Equal]", 
        RowBox[{"k", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"g", "[", "k", "]"}], ",", "k"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g", "[", "k0", "]"}], "\[Equal]", "g0"}], ",", 
       RowBox[{
        RowBox[{"h", "[", "k0", "]"}], "\[Equal]", "h0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h", "[", "k", "]"}], ",", 
       RowBox[{"g", "[", "k", "]"}]}], "}"}], ",", "k"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.863669692136775*^9, 3.863669736319764*^9}, {
  3.8636699945955257`*^9, 3.863669995324439*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"cbf87513-36e6-4f55-826a-86af355f219d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", "k", "]"}], "\[Rule]", 
     RowBox[{"h0", " ", 
      SuperscriptBox["k", 
       RowBox[{"3", "-", 
        FractionBox[
         RowBox[{"145", " ", "G"}], 
         RowBox[{"72", " ", "\[Pi]"}]]}]], " ", 
      SuperscriptBox["k0", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        FractionBox[
         RowBox[{"145", " ", "G"}], 
         RowBox[{"72", " ", "\[Pi]"}]]}]]}]}], ",", 
    RowBox[{
     RowBox[{"g", "[", "k", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3844"}], " ", 
        SuperscriptBox["G", "2"], " ", "\[Pi]"}], "+", 
       RowBox[{
        SuperscriptBox["k", 
         RowBox[{"4", "-", 
          FractionBox[
           RowBox[{"107", " ", "G"}], 
           RowBox[{"36", " ", "\[Pi]"}]]}]], " ", 
        SuperscriptBox["k0", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          FractionBox[
           RowBox[{"107", " ", "G"}], 
           RowBox[{"36", " ", "\[Pi]"}]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "321"}], " ", "G", " ", "g0"}], "+", 
          RowBox[{"3844", " ", 
           SuperscriptBox["G", "2"], " ", "\[Pi]"}], "+", 
          RowBox[{"432", " ", "g0", " ", "\[Pi]"}]}], ")"}]}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "107"}], " ", "G"}], "+", 
         RowBox[{"144", " ", "\[Pi]"}]}], ")"}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.863669705407544*^9, 3.863669736872737*^9}, 
   3.863669996020754*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"8e2a58a0-6be9-4926-961d-bdb866236aba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"3", "-", 
     FractionBox[
      RowBox[{"145", " ", "G"}], 
      RowBox[{"72", " ", "\[Pi]"}]]}], "\[Equal]", "0"}], ",", "G"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.863670060690469*^9, 3.8636700662344627`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"2d5631f0-3292-455a-8cd0-b0669afc10f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"G", "\[Rule]", "4.679889746037209`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.863670063812022*^9, 3.863670066610461*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"ed63d2a9-bb4f-4a1b-aaf0-c5c62230972c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", "k", "]"}], "/.", 
    RowBox[{"sols", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k0", "\[Rule]", 
      SuperscriptBox["10", "30"]}], ",", " ", 
     RowBox[{"G", "\[Rule]", " ", "5"}], ",", " ", 
     RowBox[{"h0", "\[Rule]", "1"}], ",", 
     RowBox[{"k", "\[Rule]", 
      SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}]], "Input",
 CellChangeTimes->{{3.863671255125703*^9, 3.8636712641261044`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"136822d2-a2a8-4896-b63f-66fe55a8052f"],

Cell[BoxData[
 SuperscriptBox["100000000000", 
  RowBox[{
   RowBox[{"-", "3"}], "+", 
   FractionBox["725", 
    RowBox[{"72", " ", "\[Pi]"}]]}]]], "Output",
 CellChangeTimes->{{3.863671258413706*^9, 3.86367126440079*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"cf92153f-9f6b-4b1c-a462-e146eac07612"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "5"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", 
            SuperscriptBox["10", 
             RowBox[{"-", "1"}]]}]}], "}"}]}], ")"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"k", "-", 
         SuperscriptBox["10", "19"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "5"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", 
            SuperscriptBox["10", 
             RowBox[{"-", "1"}]]}], ",", 
           RowBox[{"k", "\[Rule]", 
            SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", 
          SuperscriptBox["10", "19"]], ")"}], "3"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "5"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", "1"}]}], "}"}]}], ")"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"k", "-", 
         SuperscriptBox["10", "19"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "5"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", "1"}], ",", 
           RowBox[{"k", "\[Rule]", 
            SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", 
          SuperscriptBox["10", "19"]], ")"}], "3"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "6"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", 
            SuperscriptBox["10", 
             RowBox[{"-", "7"}]]}]}], "}"}]}], ")"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"k", "-", 
         SuperscriptBox["10", "19"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "6"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", 
            SuperscriptBox["10", 
             RowBox[{"-", "7"}]]}], ",", 
           RowBox[{"k", "\[Rule]", 
            SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", 
          SuperscriptBox["10", "19"]], ")"}], "3"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "6"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", 
            SuperscriptBox["10", 
             RowBox[{"-", "8"}]]}]}], "}"}]}], ")"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"k", "-", 
         SuperscriptBox["10", "19"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "6"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", 
            SuperscriptBox["10", 
             RowBox[{"-", "8"}]]}], ",", 
           RowBox[{"k", "\[Rule]", 
            SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", 
          SuperscriptBox["10", "19"]], ")"}], "3"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "2"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", "1"}]}], "}"}]}], ")"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"k", "-", 
         SuperscriptBox["10", "19"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "2"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", "1"}], ",", 
           RowBox[{"k", "\[Rule]", 
            SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", 
          SuperscriptBox["10", "19"]], ")"}], "3"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "2"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", "10"}]}], "}"}]}], ")"}], 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"k", "-", 
         SuperscriptBox["10", "19"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "k", "]"}], "/.", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k0", "\[Rule]", 
            SuperscriptBox["10", "30"]}], ",", " ", 
           RowBox[{"G", "\[Rule]", " ", "2"}], ",", " ", 
           RowBox[{"h0", "\[Rule]", "10"}], ",", 
           RowBox[{"k", "\[Rule]", 
            SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", 
          SuperscriptBox["10", "19"]], ")"}], "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     SuperscriptBox["10", "10"], ",", 
     SuperscriptBox["10", "30"]}], "}"}], ",", " ", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Thick", ",", " ", "Black"}], "]"}]}], ",", " ", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", "14", "}"}]}], ",", " ", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<k/GeV\>\"", ",", "\"\<h(k)\>\""}], "}"}]}], ",", " ", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["10", "19"], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "26"}]]}], "}"}]}], ",", " ", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Thick", ",", " ", "Dashed"}], "]"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "@", "Green"}], ",", 
      RowBox[{"Darker", "@", "Green"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Darker", "@", "Cyan"}], ",", " ", "Dotted"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Darker", "@", "Cyan"}], ",", " ", "Dotted"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Darker", "@", "Orange"}], ",", " ", "Dashed"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Darker", "@", "Orange"}], ",", " ", "Dashed"}], "]"}]}], 
     "}"}]}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{"-", "25"}]], ",", 
      RowBox[{"7", " ", 
       SuperscriptBox["10", "2"]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8636699906874104`*^9, 3.8636700760175467`*^9}, {
  3.863670896267812*^9, 3.863670951852154*^9}, {3.8636712086534357`*^9, 
  3.863671282579174*^9}, {3.86367915114332*^9, 3.863679434674582*^9}, {
  3.863679761742949*^9, 3.863679769793497*^9}, {3.8636798162177677`*^9, 
  3.863679828671834*^9}, {3.863680478960101*^9, 3.86368050777676*^9}, {
  3.863680777288208*^9, 3.8636808385938807`*^9}, {3.8636833461459312`*^9, 
  3.863683378448024*^9}, {3.863683436112165*^9, 3.86368344817719*^9}, {
  3.8636838023151197`*^9, 3.863683802611574*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"142d9937-1512-4e3c-b8ba-4fccfaf6c1f7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
      Opacity[1.], LineBox[CompressedData["
1:eJwVj3s4lHkfh2fGzGO21dBGVHLOKafKIYXn24zf4xxPGym23bQk1qGlNio6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       "]]},
     Annotation[#, "Charting`Private`Tag$71798#1"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
      Opacity[1.], LineBox[CompressedData["
1:eJwVkGlYTIsDh6Mkbao5FLdEInuLYdJ2fi3ntA06UTfiIipJSBFFioQUylKK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       "]]},
     Annotation[#, "Charting`Private`Tag$71798#2"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVjnk81HsfxctO0pgle2UQoplRk7H7WH4/Y2bITzUk996HEp6bIlJRKSRN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       "]]},
     Annotation[#, "Charting`Private`Tag$71798#3"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVkHk81HsfxY1mxiRpk7hXV0VSWWZ+xkSW36eZ+f0YVPMTroqnbh5r0TKT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       "]]},
     Annotation[#, "Charting`Private`Tag$71798#4"]& ], 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0.33333333333333337`, 0], 
      AbsoluteThickness[1.6], Opacity[1.], Dashing[{Small, Small}], 
      LineBox[CompressedData["
1:eJwVz3s0lHkYB3CpJDtZlFC5FUrCOC4bwsPM7x335nWGbPfVRbVNWdSqMLKO
RWlLRGytULbklq0Wrfc5STRjlLTKyIrcJYzrsmft7B/P+Z7vX9/PYxxyMuCQ
spKSkkBx/yeJ75ziJ3FALvB5SBp8cTY7UZI4w4E2tSC7grM+eLXpx6q5b7mg
GhYQ6qnvjeYsHZPNQ1ygHhdsrsrzxK5F+odWHCZg0JoWqmHNw8m6rQ/aQwn0
JrvF3TbnoWqKYOHuUQJ3XT5lOZnwkK118TolJGBzm4gP6vEwdv28VBRJgBc5
u6VyMQ/Xcdoc5PEEhFp75d+8ozA4IUP17S8EKv3NYyrOU3jcszzw9i0CMcqt
GZ7RFMaxpHkR+QTcH8WXdJymsDB9iYtGIYFG/fedy45TOF0Q8Z1XCYHOT5c8
dgdReLWOllU/IaB6YXLZUgsK7yQLN6bUEHjpesso25TCKr/kyGAkcFXu52ht
RGH3n6g+VUtg7c7CY19rU8jus+ZYSRR+853S4gWC3Hs+l/9pJDD1XqXPY45g
8InQDnGTwnu54t+3kwRF0ze/D31NgDvLYisPEWxSUb+f20ZgRz2TFvSGoNri
Vf0Z7QTyXxd3nW4iSBb01l/oICDvyGFnNhCMmzfcE9ep+G8wWfT4KcEnM6ZZ
p7oUfv7Cx/YagrMTFi3HPip8X7k2x1YTtBuzUd/fS8DSIKbG+HeCRQMuCd6D
BAI/zWWFlhPs6+EwbsMEjrY4JqqVEFzf5TVnN0Iguioqovgewey2wDDDcQJ5
SdN+E/kEk8TC3ZOzBMZM5MqiawQ9LklZnroUbLz2obV4P8FH2qnC0SAKMqL+
iP1iiosttjN2nyUUGMoFIvUtXNRSe9eS68oDW+/DA4tDOeg7RI2oV/Pgwhtz
c/crHljdlsuytPaEtJWSNc9fuKNZS9IdlWJPaE8w6EkbB3yQ0K+TvskLyt4M
awfoA0YQm5+ac7zg8APL8fISV2RrLD8v1vUGueHAoe2LXHD9kCQqItUbZNN7
tkWHOaN99FLPVwuKnlL/MbXfEbm60isD53xg3w8ZTtYuWzGpVtRVNuoD7r0G
E/tKHbA+CovshL5QVMTaZaRkj84un84d6faF8PaHJmFCW2yuvLSBH+gHfg0B
TEG3DYYAQyaa/aBcT7D8qAMbN7XKhBTlD92/Gh8742eJg6cSNAKf+UNE/wEj
GDbHRmlBig5sB6vc1KhXWWbYY1emllKxHW5ZWKWLRBvwn9cFyrt1+WAYl6nu
v8EIjVf2K0sC+HDDfzTrtNIaDCrt+bzyIh+OXYkN7mlbicl88ywnMR8yG12L
jHep4Y4zB7iOS2hwj398eFg6z/SpP3XctpSGpe7dTMXeeSaywMjaTYUGe6UV
etGjc0zayw49okpDZUyIhKU5xzSZBo/yWTTURq1gWwlmGeq1b/aRVTS0nTjw
d5hsknGwcBjLNKFh0SMD3RHpMFOH6b3ZpjQk2kaKY0aHGEHQhOyGGQ2s8hfR
6ppDTPj5srr8TTTo3I/sshYMMCVvN+eUbqHBIk98L1zWw5glGFL1djQUrhs5
OyZtZx7qxTqL7Wko08nq1NSUMdzS92ypAw1VWhyureAdEyK7vrZlKw1S1esr
TsveMDfZq8b/2kbD6GAyzEgljOXz8L4uFxqUPnQudxI0ME92Nbf3uCr2W+1b
omXPGFnipedDQEN0Qq1kSVM1c3TdSPWIOw25YSf3psh+Y2bLfcrHPGh4XOnQ
bdhUxCTy7t2Z4NDg4ab/ZVBTDqPdofrzNJeGg6tnnCNWV9f8BxLgir0=
       "]]},
     Annotation[#, "Charting`Private`Tag$71798#5"]& ], 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0.33333333333333337`, 0], 
      AbsoluteThickness[1.6], Opacity[1.], Dashing[{Small, Small}], 
      LineBox[CompressedData["
1:eJwVkHs0lHkcxtGwOJIVUUkiVlRUQ669X837G5dR5o2JtjoVW6R0I5UWaR3K
YstlFSVhtYlcWopB35KSy1jmdCEq98itIbfE2j+e8znPf5/nWeV5fMdBGSkp
KcF8/qeRkJekasABiRuviFQ7Y1zgiY6nQRwo0W0Ts2t4OJkcURsxwYHIomTN
PlcnjBdFlk4foaF4WRIvZtwB1yhprDbqp2HsQJ/y3Hl7bJdecXDhIQJ1F97w
BPJcHKuyKHznTSCeHf5LvwwX5aPc5u4eJuD+yTQ49DtBU9Xo61w/Ah9cou7f
lRAM0f1WHxpA4Ku27Y+zrQS1OM3mkosElpenv84qIOgRnij/5hYB7ym/A5M/
EzzqUCD46zYB49xlQTECgheU6tP9MwgM738Rp8sneCeBZatyh0BQtc4zZ0Jw
PNP/pON9AjFJYoPbJgTjq5gWYRmBYjPLAUcWwazLfj9FVRAI7utmfZilsXTb
5QAPJGB3M25FwBSNHa9Q+WslgZesge2pQzSa9phw1tfO+4tTCyRvaaSzeVdm
6ghkRPJqIsU0ehzzbqsRzftaT3ZoiWgMHU89491EQJLOqNlX0iiSU85JayYg
e4p1JiWXRsUFar2J7wgwwZIq4R0aydxS3d/bCKRd+qjWepvGC99W7r3wYX5f
vMhrJoXGsgn9a6fbCTyc5lTrXKNxctRY7Ns579d+sagygUb2yAbl/d0EWquf
pB+6SuO9T7bhTn0EFiRRwTlRNPZ0cR5TnwlohoT4ukTSqNvuOM0enP/zYLm7
5Dcak5sFJ1Z+IcDfZL3RIpjGSzV+e8YmCdxqMO+tPE7j1th6JQdNLrwGfaHE
ksZi9Ri/4Z1coPVkvPgiDoo3TbCHarlQf+O6l6ssB1UV34rTtthD+1h2nQNs
Red+7qCy0B6sQo8tjPC1Q2FzmtI6EweAikVzihmABuJLWXK5DrB43/MreYkU
Fob3aiQYOkL57P6xdYO26E82/NGY4giVPzwssT5gg6YqCmE1mk7gcvrk+uYH
VqjbX3vWP8YJNjv3suT0LNHsV1mHf+fm+0d+jkbyZqQ1669+Os+D8rfaC0qG
zfBSZWh7/jAPUq3+FvYdYOOLs3iP7ecMCtJ/6mUXbkRr24HzPh3O0GBKDU6t
3ICNJbF6fME2EFg/WrTXyAQ94TEZbdwGWu9LM7objdHwdYsfl7sdbriyv0UX
GmLf6XAVwbPtsD4usMCVr4919ZlRGuACfU5pCl3fV2EXO18x6oELPMoJczJ4
uQJnmjJl9mjy4YHAjapU0cBVi3tlanfwQTVTTXizRgV35nUNLY7mQ0W9/dcl
DrJ4mb/mmlUNH1jv9Sselw8/dj/nRVuyGHjlcmjViGoH1aP81NJGlgHnJpXj
+750UAGZOiaUHAMDrsIyUUMnFdfQtpTIM9DpoeKRG91NifQ9hvlKDDR4lsb6
yvVR3CbnZB81BjIDlWe6poYpc2PzkaTVDBi77P58dGScqsKE7mR9BnyumMZl
7pug3HaOttw0YCCrUdayVTRBnQrLr8owZEDHLT+ClztJ3X9jlJK3loElu2R1
jXynKYPwldwXbAZkvPI8eju/U0VLQ6xrzBigMsPntF1nKTqv1bTenIHg7l1Z
O5/OUp4t15eLLRiY9GaNVaXNUammal/e2zAQWJxj33RfCtY9P9XTbsuAurvG
8mM9UlC2u/Fd1xYG/pkIG1LQloaWiNjn/cCAxMI90S5GGg5rDQoH7Ri42vzE
p+2ZNEwW8ApGtjJgErTW5tyMNETYZ2eNchhIWpa0SJ0tA+pt8jfGaQbMhdKd
+Udk4D9A4Y0q
       "]]},
     Annotation[#, "Charting`Private`Tag$71798#6"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{43.74911676688687, -59.86721241784519},
  AxesStyle->Directive[
    Thickness[Large], 
    Dashing[{Small, Small}]],
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"h(k)\"", TraditionalForm], None}, {
     FormBox["\"k/GeV\"", TraditionalForm], None}},
  FrameStyle->Directive[
    Thickness[Large], 
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-55.262042231857095`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "24"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-43.74911676688687, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "19"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}}, {-52.95945713886305, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-50.65687204586901, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-48.35428695287496, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-46.051701859880914`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-55.262042231857095`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-43.74911676688687, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-52.95945713886305, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-50.65687204586901, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-48.35428695287496, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-46.051701859880914`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}}, {{{23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       34.538776394910684`, 
        FormBox[
         TemplateBox[{"10", "15"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       46.051701859880914`, 
        FormBox[
         TemplateBox[{"10", "20"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       57.564627324851145`, 
        FormBox[
         TemplateBox[{"10", "25"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       69.07755278982137, 
        FormBox[
         TemplateBox[{"10", "30"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       43.74911676688687, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       48.35428695287496, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       50.65687204586901, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       52.95945713886305, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       55.262042231857095`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       59.86721241784519, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       62.16979751083923, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.47238260383328, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.77496769682732, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       71.38013788281542, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
       23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       46.051701859880914`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       57.564627324851145`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       69.07755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       43.74911676688687, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       48.35428695287496, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       50.65687204586901, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       52.95945713886305, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       55.262042231857095`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       59.86721241784519, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       62.16979751083923, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.47238260383328, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.77496769682732, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       71.38013788281542, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{14},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->
   NCache[{{23.025851869771106`, 
     69.07755184999071}, {-Log[10000000000000000000000000], 
      Log[700]}}, {{23.025851869771106`, 
    69.07755184999071}, {-57.564627324851145`, 6.551080335043404}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {{{
      23.025850929940457`, 
       FormBox[
        TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {34.538776394910684`, 
       FormBox[
        TemplateBox[{"10", "15"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {46.051701859880914`, 
       FormBox[
        TemplateBox[{"10", "20"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {57.564627324851145`, 
       FormBox[
        TemplateBox[{"10", "25"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {69.07755278982137, 
       FormBox[
        TemplateBox[{"10", "30"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {25.328436022934504`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      27.631021115928547`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      29.933606208922594`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      32.23619130191664, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      36.841361487904734`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      39.14394658089878, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      41.44653167389282, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      43.74911676688687, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      48.35428695287496, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      50.65687204586901, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      52.95945713886305, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      55.262042231857095`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      59.86721241784519, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      62.16979751083923, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      64.47238260383328, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      66.77496769682732, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      71.38013788281542, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-55.262042231857095`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "24"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-43.74911676688687, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "19"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-32.23619130191664, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-20.72326583694641, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}}, {-52.95945713886305, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-50.65687204586901, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-48.35428695287496, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-46.051701859880914`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-41.44653167389282, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-39.14394658089878, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-36.841361487904734`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-34.538776394910684`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-29.933606208922594`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-27.631021115928547`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-25.328436022934504`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-23.025850929940457`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.605170185988092, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.907755278982137, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{3.8636848898150263`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"0dc4d7be-f9c2-4872-b2aa-c4f6caaa247f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.863684888351297*^9, 
  3.863684888355249*^9}},ExpressionUUID->"5da488b0-3b05-455e-882d-\
4ee142704303"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{"-", "3"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "5"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", 
              SuperscriptBox["10", 
               RowBox[{"-", "1"}]]}]}], "}"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"k", "-", 
           SuperscriptBox["10", "19"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", 
            RowBox[{"sols", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "5"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", 
              SuperscriptBox["10", 
               RowBox[{"-", "1"}]]}], ",", 
             RowBox[{"k", "\[Rule]", 
              SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["k", 
            SuperscriptBox["10", "19"]], ")"}], "3"]}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{"-", "3"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "5"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", "1"}]}], "}"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"k", "-", 
           SuperscriptBox["10", "19"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", 
            RowBox[{"sols", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "5"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", "1"}], ",", 
             RowBox[{"k", "\[Rule]", 
              SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["k", 
            SuperscriptBox["10", "19"]], ")"}], "3"]}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{"-", "3"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "6"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", 
              SuperscriptBox["10", 
               RowBox[{"-", "7"}]]}]}], "}"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"k", "-", 
           SuperscriptBox["10", "19"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", 
            RowBox[{"sols", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "6"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", 
              SuperscriptBox["10", 
               RowBox[{"-", "7"}]]}], ",", 
             RowBox[{"k", "\[Rule]", 
              SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["k", 
            SuperscriptBox["10", "19"]], ")"}], "3"]}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{"-", "3"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "6"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", 
              SuperscriptBox["10", 
               RowBox[{"-", "8"}]]}]}], "}"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"k", "-", 
           SuperscriptBox["10", "19"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", 
            RowBox[{"sols", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "6"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", 
              SuperscriptBox["10", 
               RowBox[{"-", "8"}]]}], ",", 
             RowBox[{"k", "\[Rule]", 
              SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["k", 
            SuperscriptBox["10", "19"]], ")"}], "3"]}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{"-", "3"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "2"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", "1"}]}], "}"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"k", "-", 
           SuperscriptBox["10", "19"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", 
            RowBox[{"sols", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "2"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", "1"}], ",", 
             RowBox[{"k", "\[Rule]", 
              SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["k", 
            SuperscriptBox["10", "19"]], ")"}], "3"]}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["k", 
       RowBox[{"-", "3"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", "sols"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "2"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", "10"}]}], "}"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"k", "-", 
           SuperscriptBox["10", "19"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           SuperscriptBox["10", "19"], "-", "k"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "k", "]"}], "/.", 
            RowBox[{"sols", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k0", "\[Rule]", 
              SuperscriptBox["10", "30"]}], ",", " ", 
             RowBox[{"G", "\[Rule]", " ", "2"}], ",", " ", 
             RowBox[{"h0", "\[Rule]", "10"}], ",", 
             RowBox[{"k", "\[Rule]", 
              SuperscriptBox["10", "19"]}]}], "}"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["k", 
            SuperscriptBox["10", "19"]], ")"}], "3"]}]}], ")"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     SuperscriptBox["10", "10"], ",", 
     SuperscriptBox["10", "30"]}], "}"}], ",", " ", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Thick", ",", " ", "Black"}], "]"}]}], ",", " ", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", "14", "}"}]}], ",", " ", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k/GeV\>\"", ",", "\"\<\!\(\*OverscriptBox[\(h\), \(_\)]\)(k)\>\""}],
      "}"}]}], ",", " ", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["10", "19"], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "26"}]]}], "}"}]}], ",", " ", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Thick", ",", " ", "Dashed"}], "]"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "@", "Green"}], ",", 
      RowBox[{"Darker", "@", "Green"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Darker", "@", "Cyan"}], ",", " ", "Dotted"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Darker", "@", "Cyan"}], ",", " ", "Dotted"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Darker", "@", "Orange"}], ",", " ", "Dashed"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Darker", "@", "Orange"}], ",", " ", "Dashed"}], "]"}]}], 
     "}"}]}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{"-", "95"}]], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "50"}]]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.863683822655552*^9, 3.863683904790694*^9}, {
  3.863684034501829*^9, 3.863684056270082*^9}, {3.86368409122335*^9, 
  3.863684100266735*^9}, {3.863684134653297*^9, 3.8636841432927027`*^9}, {
  3.863684180872973*^9, 3.863684196690737*^9}, {3.863684274824253*^9, 
  3.863684291288747*^9}, {3.8636845806724653`*^9, 3.863684658865789*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"50b6b071-cea4-49ff-87b8-94230757d177"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
      Opacity[1.], LineBox[CompressedData["
1:eJxF0Ws0lAkYB3BbsdLsJI2MSsoihU3bJMnkKfOOMci8Ktkuu68ZxsxbuqBC
bbJJlEu1qB2xtdnOFkql3Tacnq2wjeQytkIUIeS6KkU1a7+88+E5//P79j//
Z550h3/IBD09vW/G7/80XRrqmmOwDHixa/ieUyh88pgv8o/RWRXDCTDo13lG
fbO8o8uF8Zj394esNcsZW/OM/CpvujL2cLo+tfvqCsYPxF8/lavcGPtEV2Vv
yuQznsoNYN9MWcnY7Z+io5GR7oydNGaf1i4DxiNiLLHI1/l5zDP/rDmrGN8r
SpbVq3Ru/mgdU8pezXhI4j1Fmqzz/M1dEbc+92B8cs/OtjsxOr9TJVQmjOj8
48Mjt0a3ChgvYJlZL+zRufUzi5Av5ATjwPgMw8c/6/zQgJ1/tkFno4mclxlN
OhNac6tjzTofHLPccvCZziUjNqd3txJAce+qk1jj/YbtNfQLAkrO3QibxaaQ
N7iYTXUQYG7/m3HBVArzuvjx4m4CavgpATUmFHa2e9x2f0WAQ0Xs+yAOhVat
XqO8PgISJeFnhk3H/9+wfqflEAGrZBvaZphTmKgO2/z6HQGFifO2b7Ec37c8
4lT3KAEsE860gbkUau9E17V8IECRZVB00IrCPcWHRff1hGB5+dX78zYUhuRn
83IMhZCmuXG4x57C1alVLBFXCDvmiLP3ulD4u2lK2ECAEPq8ssbyaAo1S0Z4
/ZVC2Nj//MTWvyk0MXqiObvSE2Zv2NW81joIfXqEfexiT9ALz8owTAzC4oaz
LMdFIljXqJjP6QhCW03iBYMCEVS+rrbp9ZLitfiXZul2XpCpiWvozZdiBLE4
rTbLC+q0j+SCyTJ0Mp4cp+aKwamljFKEydCqpzIqIkUM2smBvBdqGS7dry+q
0YrBapRXmmAbjAJu1Ymufd6gOJN37W1SMCbejW0tHPCGOcllcaWdwVgRhXm8
MB946xhdKvEOwRX83n2KNh/gW9TUuV4Mwdo/U7+UrPeFpppd2b76cpTCbWK4
1hdUzgX1Dko52j1qDBMK18D97mMd0nI5du+ON15/bw3M9JskC7EPxQdVuUfN
wA/+iqrIOJ4aiu28QqOj1/3gyYDjLyavQvFDXe6EzVwJTDP/alaQnwLnTX85
odJfAsVptWEGBQoMuNLePz1ZArfUt3fXGyoxSbLgtKtaAk1/ePZs36bEDdEy
wfJJJGz7N9yFuq/ETvad5W76JGij1rpq1UqMzJ27yN2AhDTtErecB0o8Wd1s
ThiScJ31xv1ptRIf2gQOSFgkjNnu9Qx8pERhnY9KwSEhedO+AMkLJTrbOw+e
siYh/96hSPioxDJM71DZkODuHbzn2SclrgsYbsy2JaG2VhB1QI/G8LjCsvN2
JLxp0d9fMpHGy48XZl1xIIH//sghFyMabeMthRU8Eqock086mdF4w/zACvVS
Er4r2pZezaVRcOWpU5UzCUOuvpnbZ9IobfxplsaFBFMRW5VvQWOOE2eoxY2E
b6XHz9lZ0+hYHt7ZyidhsGvn+QobGks21Ta1ryThhx3kr/L5NDYmpJb3AAkX
9ptczF1Io3J2X3HfKhJcJg5f8nCg8d1V76uDq0lQJ2ny2xxpTPC8dGHYg4SN
xkWX4xbRaNpseOatgITezPTCuYtp/A/F0ISi
       "]]},
     Annotation[#, "Charting`Private`Tag$71045#1"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
      Opacity[1.], LineBox[CompressedData["
1:eJxF0WtUjAkYB/BYjSTDoTStZejiku0Yayp0e1TvlCnMGyXHZTJjpt7d7Szd
1oR0MyoTR4qaTOrksqshQ0K1elixW6bbWNUoTCY1kdhWtYRtv8x8eM7//L79
z/9ZIPgpRDTRzMxsy/j9nzaukauLaO5we2Pta1YaH9vbvAJDEk2WJ1qH0d6Y
PPtRl7inb6XRH4MOpDlqVhntyLbc0HBztdF+rGvTDSoPox9yv+sUyz2NDpao
FVtPehk9nRFGv5ntbbTnXxVZcXE+RrM0tp83uoPRI1ysmas0+Xnis5DCeWuM
vlchEz6Sm9z1yTHxN7qv0e94QVMFMpMXbeuLrZrsZ3ROwu7uu4kmj8qlDdIR
k080Hq768IO/0UusbB2d+03WTZgrmiYmjA5Pz7NoO2NyI42uLO4w2fIr6968
JyYTX+zsj3SZnPyRuT35mck1I0758ToCGNJfJlceGu83tFTz/QsCmvOz13Vk
8JH9djk9ooeAzLKYE2NH+FjW55XONRAw2uzJ9Mvh40u9X63PKwLKXywQifP4
aK9b+4E9QEDUMK0sM3/8/x2hu5nvCGif0+LWXMTHjProbf+MEnBDLFq/vWx8
3/uxpwwfCNgt4eYmX+bjl7uS1qdjBCySLdOWqviYUH0o8E8zDpxU/Svqv8FH
kVLBLrLgQMJY9oGf7/HR96jaKpDBAdecSuXxLj5W2mRHD4ZxoCBOyf40PwI1
K0bYbxo4YG73d31NUgTOtGzXFHsHwB8pqbPPaSMwuJ8zQK8OAOVpZeMW751Y
3VFs5bIsEMzMEyNEhTtxoSbjPO1SICQwdTu8zAR4Nb3XNnfxWvD9nDPTWyjA
WGL5sZbCtZDk3Hcmr1aArBlTUuoZXOi0aCu45SBE+/6GvbHZXLjIpqLZKUJ0
3W8e2PyFC42OnOG2TiH6M9TH+/YFgfWDmlcBsAszfj+ouzIYBPWVj6voil34
YC+WsaODoSQ8a7hkggg9vF7vi+oOBkOAbqqML8KWW0cdeKHr4PDH1MdF1SIU
QC0x1LIOODtvT0tiinHxY200h7Me4q0V8yr2i9EQnz4j9N56qJPYnK7UifGh
+myWLWyAH0vbG3X+kahnX7HMurYB0r72eSIsicSx1rMTtzF4UOPns+mqeRQu
mNU7sSGEB5FV3ec3C6MwrFz/ZpaMB6L3zZedaqMwk7ckf3U9D6Td4Q5oT+Fm
idB/1SQSGHPT96gOUviSfneVpzkJF0t3xfJSKIw7O3+ZD40ED2cifjCVwpym
LjvCggS+O03iIqWw0Sl8kGdFwgUyI/lXGYWc1mB5lDUJ7lLZsZICCt2Wur09
5UhC+GDupePXKKzD3B65Ewn98fHlrOsUbgob0ioWkrB/LFTVVElhTMqVutLF
JBRPsb0+rYrCy23OheXfkmBwKKjJRAoXpjM5D9gkSMIVDSlqCq/bJXnUu5Iw
9dkB9fwmCv3LO1lqNxIUoh1Ntc0UCrQFczQrSbgTw9R80lBYxLJ+99SThCnZ
JVqJlkKX+zEvdV4kFM5K7WR0UlizteWJ3psEF7ng6Y0uCrXSo/f7gYSQCw7d
759TSH0zUD2whgS9yyR9bjeFo6og1VtfEhIq9D0r9BRKAy6eH/IjgeZR19va
Q6FNl8XpYX8S8u+cM+zppfA/lmrIZQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$71045#2"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJxF0X9Qk3UcB/AB57BFAxRknJEyh4JUbjFO+TH5JD5zbEMWtUkK92zANsQj
vWCcjlKotRFueBArD38wO8RqlPzSM7D4Spw/GPMYE5Rs6hRhkIJGNgKV6J/n
+eNz73v99773JzJ3b6bSl0KhpC7e/xkar048Sd0IpzW1fsfLcHTrJk+QqSVd
rw2RUadIr7jhUj30bCI8L/r0c5YzgTCLS8uwXUgknMpuD5xoTSLcL3znD1V9
MmHxAfuJXV/zCAcyZPQLps2Ek4c6qkpKUgiznWEv398IhL1CdDGimfQ97d3M
Y2+8S7i3w5h3o5606wVL+wt9C+GnEtGruUbS67I9xZ3+qYRrS/fd79GSnq3X
2/Re0l9dN3TO7dlKOCYgjLV+krTbJ0L5mgojnKUzL73ZQPo6ld5sGSFN8wsZ
N98mjS2EMw+7SJfPr8opv0v6ojfqqMaNgeuga823Bxf7zcQ6Cx9gYLgqC1Z9
hiPuEw5d/hADzrKBlzF6HFk9PJ1wAgPd6Z6RVhOOxkZTu1P+xODN6aQrmhoc
Md1pc9zHGAxvOteRYF78/4h036qnGMT2nzly6TiOKvuKsv+exWDgLyPmsC7u
e7n4m4k5DLTJ1DjzWRwt9BwYvPMcA6b+0OoP23FU2vWF4BqFDyXhH8/f68SR
svkE9+RSPqyEHa1PruFoS7U9QMDgg9oUGRHkwdH5UFPRtIwPIkXUGJ8tR844
L3fKxoc4hKkvW+RoGe2W07J5G0gajbuCAhVIPMl/TO/aBuberCXn9QrUNWIJ
eGuDAOror1fk/KNAa52VTdQfBdBVl98m35uL2nTjYXXRabDC4pS9PZaLijHO
EcexNIgdSrC/+CAPsYNeqehjCKGAH/VvtD0PMSdt+4tNQpC7/b1SXj6K/2SJ
YGBBCId9ggvSrfloK8Ne4ykTwZ2chmoLU4kqfzvkbpkWwaMHLMOzGiW6sh9Z
uUViYDZtiG+iqVAS71FZwX0xBNdyzmWVqZDj5+o1Emk6xPvt/G5oQoVyoRub
caRDRYv/ez8p1Ch6+PciPn876A3NtkqHGk1odEHS3u3QUT88/6uwAPXbG6vC
IANC49Y1dF8qQKPcFlpVewZwnn0U0sPejZ4PNvpmMyRQOpOUsvr73Shy+biv
LVMCmpWU5PLwQiQ7Ozq13CiBM1cnrT8YCtGXkpijiX0S8Gnb6WAvFKKcOl2/
dFYC4vWnBm/v2IP+A8wb/2A=
       "]]},
     Annotation[#, "Charting`Private`Tag$71045#3"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJxF0X9QkwUYB3CihDUX42SydR4uEAPpAowZiU6fhHfsl7BDmXbC3etgA0ZL
DOHcoMOuIUhAp0HOEYh3XF6ClwVxIHA8N9RkAwUmAtKgIca2EjVMPKCI/nnf
P5773ue/732fYNWxFLW3l5dX/Nr9nxt3ZMU1+MRCmH/H7WJfEsfHhOIUA22z
gaP0macdeM+heeT6gPKy7LMvQu07KYcKmMm2jjjK8dGtbPePuygPSN/7VWPe
TVmuH6w/8o2QMpun9Ouo2kN592hbxYkTeylH27n/HogFyotS7A5qof2bYTql
bvOHlG+0VWbcM9N2/BNq6PHbR/mZQrZeVUk7LM2Vf903nvK5wrwZi4H2S/Np
2+lF2l/fKbu+lJtAeRuLGxrhoe18JUj9hoagfNhYyxi7SPuOj19L4wRt5quc
udpJ2sTqmyFfOmifWuann5qm3b241VTgJKCvxjG+yljrt/COXfuQANNO810n
k0TB0+1+5CMCdFPKW30sEptdQqPUTUBg+FBrmT+Jv8/G9+79gwDPQOWVnA0k
hjglS4LHBPQel1yScdb+P5Gax39GgLbLUs3mkVhu1aU9f0lAd9LPOef5a/ve
yj/vXiLg7MJxUh9M4qpFPzK1QoDaFHnoyBYSC7tKxf1eImDPXE7gh5GobqkX
NDBEoCow8y9HkrivepAl5omA8W3JaLuQxPaNVbonShFcfJ9z9W89ifaYRcG8
TQTltYLIAg+JG5jj9sY9idCkLwrpPXwU5R7RY7+uRHBfSBzIHDqKXRONrHej
xOB6yBSzQIVv28u/87kqBrb2gJ7dqcKfjHPcmnAJaAssQY6oDMwntn81XCeB
kivhNS0NGRjt//rnVp4UejZxcCwwE0M8tpP5VVJoa3/R81pZJu4oXiceWpXC
9P3VyJXnmZjAGzzrKpJBTEx1avLHaizvK3FeeyID6AxIappU4y8nsVmgk0Nh
0eaVgwc1uEv4Z1H2jBw0WW8V+97U4HBn9RZF6n44My4+ZozJQhX0EgvD+2G0
9AU3vTkLw+8/0IlESfAgre5c7KZsdBcY/VNvJAEj76ZFV5ONA4NNFVxIBi0j
UPPJ+hycFVxjVrQmQ6k1fTLPkIMrI03eaTwFWG9H+Nz9KweDA+a8bSkK6H86
7x2VoUXlD7PzAZUKWK6f+PSjYS2eUWwzxVkVoCyTmKbFufj9VL9q3YgC5BGX
RiYP5eJ/xt7vkA==
       "]]},
     Annotation[#, "Charting`Private`Tag$71045#4"]& ], 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0.33333333333333337`, 0], 
      AbsoluteThickness[1.6], Opacity[1.], Dashing[{Small, Small}], 
      LineBox[CompressedData["
1:eJxF0WtUjAkYB/C020ja0a7sDMtao1JCxYhUelTvNF3UvFHsykGZy8umKJ1K
Ftts0U7tWRrNTiv2aDlLmnLZRclDLltjogY11WAy1VSmixw5ctnZL+98eM7/
/L79z/+Zk5gSK7S1sbH51nL/57Sl4hVljGUwnHHVNbpNiG2tgfzYbKuV2c7x
jEGrv3yoF3WbltMej9yb66L1o+3CdYhRX15BO8T7wpS+an/a9yIWd4qUAbSj
sjTHNhwNpD2FHc+8XLiSdsCjiwXp6UG0vbWsD2uWAe2xCKydVWH1s+ynsaVf
r6J966Is6aHSav17l+xrzGDaI4LIyYkyq+clmNKuTgyhfTgjtetmttVvlHnq
vDGrjzTlX327PZS2hyPLZX6/1YYJs4SfiQja66Vy+9bjVjcxmBUndFY7fOLc
K++wmvg4nfOz3ur947M37n9qde2Yq2K3gYD7q2d63v+/36indttzAm5Iq1pS
dELkDvswN3cTcL4mNNupXYhnTYHSiD4C5B7JDWSHEHuMIdeDBgjI3zxh50uL
OYbwt1wzAZklcvaRTsv/dXGps0cISLCrEz/UC/FgY3LCqzcEcAxMxrpnln3v
pJX0vSXAmX3y3JjFH29mtTx5R4BdzLI4hUGIGTU/8RtseGCq3VSu6xKisOIY
t8yeBypFVXBCtxCDizSOfDYP/AWx+7b0C/HvaYXJQ/E82LFItzPjgxC1S8a4
g2oeiE4Whb2eK8IvHNq0J1aGwQzluOIKX4RR/TwzsyYMOsuDckpTRVijO+G4
0IsPPhJPgVYuQjftwVOMc3w4EjR4yaNOhOelvaxi93CoVkhK6rtFmEb4/NJc
Gg5JZwqoCw5i9HaadKCRHQGcB7maG4vFyOlXZ6YVRsDuSheO23oxLs2x4z/4
GAG5zL0vNTliDGVrfjXtiYTjP1asLS4X48H6fYaqoUiIVuWermoQ491MPMtN
joLJwz6ygREx+ge+2CPpioLv+vK35LAk2HylaK4gbjWItsrPCwIkmAjXidHm
1bB/NEseslWC7o/bk3m8aFjgz6BkhyTYt1vqFHcrGnqOUk2j1RK8pykvYEEM
JKRLVWU6CRq5VQ4FF2JA6BB24PgHCb5rKbdNYAsg5+IzY50bhXOm9tqqYwXg
xuL4caMojFcZB6fKBCAbnzHJnErhIYGHYkWjAGxe9W+7paBwXVZSqN+nJEz8
M/HayDUKe5g3/QLsSOho59SV1FGYXv6NVxCDhEqn53WB1yk8fF8/nbAnIT4n
CQ8hhU2u64cEjiScXrO1fk49hbyWKKXEmYQwW1ED+S+Fvp6+wyUuJORvoh5V
t1B4G4u7la4kbJB7PF6npXBt/Gj7MTcSvNR9j99bvOtA1e2T7iS0+m5rC39E
YWXr/FLVAhLmMbd3GFopdJPO5t3lknC39nvD53oKL03/wb9xKQmlLxd0/WNx
qKrTW+NLQoq7uWvjEwoT23/7SrucBFZxsvGvpxSWeTuPPAkgQbx9R++qLgoX
3tnVYwgkIeCPRaZei2s3NHcYV5Lg1DpoKnxOYXte0Z1+IOFycEq/zkghNdNc
Y15FgizTa2BfN4VvqiOrh4NJ2Fw5NODaQ2Fe2JlToyEkLDGqXqgtnqa3//11
qGXfGanmnb0U/gcuTM5L
       "]]},
     Annotation[#, "Charting`Private`Tag$71045#5"]& ], 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0.33333333333333337`, 0], 
      AbsoluteThickness[1.6], Opacity[1.], Dashing[{Small, Small}], 
      LineBox[CompressedData["
1:eJxF0n1UTHkYB/AMRqqdqGkrbUqmRBzRRO/z9HKnUdHcqPV+Vu2dmWu3s04v
aCI5EkoTmdBMKXJaSzYpjhXrV5GzjZnUsBQj2WoqepOVTau9+8+9fzznez7/
fc/3PAvif4ohWCYmJpuo+z9tvKV+59irofi8ZnupgkDPnwWKYuSMVXJuHHuI
8ddPDJKePh/anyP3H+LpfWnz+GbRmlt+tEM9ayz7q/1pP4pY+VKiCqAdlaYt
2XI6kLalXRznVl4Q7YCntTkpKQLannrbL+tXA+3xCHTHsZLxa3lnjHp+MO37
tccTnqgYG/7lye9yQmiPiiPN448zXrS1L/n2rFDaBbt3vWmQM/6kytZkjzM+
pTtye+KHMNqLLWx5SwYYd01zJL6SYLQ3ZhWaPitlrGNzKsvaGZtN5xoLXzDG
puxdcg2MMz87bcvsZHxn3PVsahcG6XuXfe+cT/Ub89Dv/AuDH6vqzesp80dW
cL7rwWB7b2zNjhMEutIXmBXRj0HwhgxW+UkC9XaH3hO8xWBlrtXl0AICuXSt
meAPYsBrqMC7KavaY3c5jWJg6tlS5qok0NHmxK0fPmGgM3cWXDpN7duUfKZ/
AoN7IbW9ojMEmmpIa3s1iUF1mkjRT3l33WHRHyZCUBp3GZYUEYioLOGfMxXC
5sb69KtqAoUotBYiOyEY5Qm3rpcR6KZNXuJwnBDsNw1cflhLIL3XOH9IIwQr
XWlmeAeBrMye68uCwqHpvkWb2RT1PwPCQU5dOBxpEd945yZBde1lFsuWi+Bl
QcAxXpQEuemPVrCvikCwc2pIniJB17OMtkr3NbCtMe0xt1iCkrEV+a3qNWD5
VH1hRr0Eec6ZfbDZLgJ0E0q2db8EuQxo9ibnRYBzu/eWPRwp8t43U/R4KgKW
+yo8nLykKMxOe7IvPRIir97N69ksRUcbD3RdG46EiXbl62mZUvRwL7rCT4yC
m/NCHwRckiL/wHfpsjdRwOYWqbRaKWr9TbFQHLsWrPIr3p5/L0XxcA8ba10L
HvNzdcp5MuT+Z0eiULgOnhO2FwwCGepPzZoTe38dFNTLZ2EyGXqkvZhjC9Fg
WlrYN5wvQ938a2Y5NdEw13vj7ZFaGZpsu8jaaicG985RxzkGGVpgbWRpYsTQ
FuyVdJhForiq7iHr42LwcVsaErSIRMfEi8/6NYuhcv5kuU00ib5NSwjznYFD
TUvyx5AUEvVyGnwDZuJwZCZ/vI9yykXn5QI2Dpv9P4wrUklU0GKwx0xxYP2c
8k/HbhLpXDcOiy1wiMlInUxKI5GwLUol4+LwfukeVnkGiVZ5rBo5w8PBK0fO
mX6MRA+QskflisMs5Gf5C+UNcWMdJW44vPh7wjI6h0RJB689KHfH4dCO9Lnq
XBL9+myJumopDnqffVwvBYncspyED/k4JBv3z0s4RaIb9hn+zd44hDsGOcxW
kiis6qWndhUODuu/OFRRju8octD74ND4e4bj50ISnfPkjr4KwMH69AHnU2dJ
tKwpqbcrEAejRrDAt4hEd7a0vugOwqFumolLJ+WObEXTAOCQkJi50ENNIvKb
wbrBYBxWlwOvlfKn6sjqkRAczNtNXPcUkyg7/HLFWCgOnZx6V8cSEtkYTIs/
hlH7hh10a6T8H4S3uUU=
       "]]},
     Annotation[#, "Charting`Private`Tag$71045#6"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{43.74911676688687, -59.86721241784519},
  AxesStyle->Directive[
    Thickness[Large], 
    Dashing[{Small, Small}]],
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*OverscriptBox[\\(h\\), \\(_\\)]\\)(k)\"", TraditionalForm], 
     None}, {
     FormBox["\"k/GeV\"", TraditionalForm], None}},
  FrameStyle->Directive[
    Thickness[Large], 
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-216.4429987414403, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "94"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-193.41714781149983`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "84"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-170.39129688155938`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "74"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-147.36544595161894`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "64"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-124.33959502167846`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "54"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-214.14041364844624`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-211.8378285554522, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-209.53524346245817`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-207.2326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-204.93007327647007`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-202.62748818347603`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-200.32490309048197`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-198.02231799748793`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-195.7197329044939, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-191.1145627185058, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-188.81197762551176`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-186.5093925325177, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-184.20680743952366`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-181.90422234652962`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-179.60163725353556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-177.29905216054152`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-174.99646706754748`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-172.69388197455342`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-168.08871178856535`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-165.78612669557128`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-163.48354160257725`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-161.1809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-158.87837141658915`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-156.5757863235951, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-154.27320123060107`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-151.970616137607, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-149.66803104461297`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-145.06286085862487`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-142.76027576563084`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-140.4576906726368, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-138.15510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-135.8525204866487, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-133.54993539365464`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-131.2473503006606, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-128.94476520766656`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-126.64218011467251`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-122.03700992868443`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-119.73442483569038`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-117.43183974269633`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-115.12925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-112.82666955670824`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-216.4429987414403, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-193.41714781149983`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-170.39129688155938`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-147.36544595161894`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-124.33959502167846`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-214.14041364844624`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-211.8378285554522, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-209.53524346245817`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-207.2326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-204.93007327647007`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-202.62748818347603`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-200.32490309048197`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-198.02231799748793`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-195.7197329044939, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-191.1145627185058, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-188.81197762551176`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-186.5093925325177, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-184.20680743952366`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-181.90422234652962`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-179.60163725353556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-177.29905216054152`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-174.99646706754748`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-172.69388197455342`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-168.08871178856535`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-165.78612669557128`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-163.48354160257725`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-161.1809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-158.87837141658915`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-156.5757863235951, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-154.27320123060107`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-151.970616137607, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-149.66803104461297`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-145.06286085862487`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-142.76027576563084`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-140.4576906726368, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-138.15510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-135.8525204866487, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-133.54993539365464`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-131.2473503006606, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-128.94476520766656`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-126.64218011467251`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-122.03700992868443`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-119.73442483569038`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-117.43183974269633`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-115.12925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-112.82666955670824`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}}, {{{23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       34.538776394910684`, 
        FormBox[
         TemplateBox[{"10", "15"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       46.051701859880914`, 
        FormBox[
         TemplateBox[{"10", "20"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       57.564627324851145`, 
        FormBox[
         TemplateBox[{"10", "25"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       69.07755278982137, 
        FormBox[
         TemplateBox[{"10", "30"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       43.74911676688687, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       48.35428695287496, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       50.65687204586901, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       52.95945713886305, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       55.262042231857095`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       59.86721241784519, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       62.16979751083923, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.47238260383328, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.77496769682732, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       71.38013788281542, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
       23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       46.051701859880914`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       57.564627324851145`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       69.07755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       43.74911676688687, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       48.35428695287496, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       50.65687204586901, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       52.95945713886305, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       55.262042231857095`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       59.86721241784519, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       62.16979751083923, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       64.47238260383328, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       66.77496769682732, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       71.38013788281542, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{14},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->
   NCache[{{23.025851869771106`, 
     69.07755184999071}, {-
      Log[10000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000], -
      Log[100000000000000000000000000000000000000000000000000]}}, {{
    23.025851869771106`, 
    69.07755184999071}, {-218.74558383443434`, -115.12925464970229`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {{{
      23.025850929940457`, 
       FormBox[
        TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {34.538776394910684`, 
       FormBox[
        TemplateBox[{"10", "15"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {46.051701859880914`, 
       FormBox[
        TemplateBox[{"10", "20"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {57.564627324851145`, 
       FormBox[
        TemplateBox[{"10", "25"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {69.07755278982137, 
       FormBox[
        TemplateBox[{"10", "30"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {25.328436022934504`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      27.631021115928547`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      29.933606208922594`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      32.23619130191664, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      36.841361487904734`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      39.14394658089878, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      41.44653167389282, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      43.74911676688687, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      48.35428695287496, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      50.65687204586901, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      52.95945713886305, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      55.262042231857095`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      59.86721241784519, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      62.16979751083923, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      64.47238260383328, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      66.77496769682732, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      71.38013788281542, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-216.4429987414403, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "94"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-193.41714781149983`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "84"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-170.39129688155938`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "74"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-147.36544595161894`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "64"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-124.33959502167846`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "54"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-214.14041364844624`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-211.8378285554522, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-209.53524346245817`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-207.2326583694641, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-204.93007327647007`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-202.62748818347603`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-200.32490309048197`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-198.02231799748793`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-195.7197329044939, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-191.1145627185058, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-188.81197762551176`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-186.5093925325177, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-184.20680743952366`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-181.90422234652962`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-179.60163725353556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-177.29905216054152`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-174.99646706754748`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-172.69388197455342`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-168.08871178856535`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-165.78612669557128`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-163.48354160257725`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-161.1809565095832, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-158.87837141658915`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-156.5757863235951, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-154.27320123060107`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-151.970616137607, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-149.66803104461297`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-145.06286085862487`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-142.76027576563084`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-140.4576906726368, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-138.15510557964274`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-135.8525204866487, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-133.54993539365464`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-131.2473503006606, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-128.94476520766656`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-126.64218011467251`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-122.03700992868443`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-119.73442483569038`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-117.43183974269633`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-115.12925464970229`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-112.82666955670824`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{
  3.863683906255733*^9, {3.863684036312787*^9, 3.863684057044276*^9}, {
   3.863684092564033*^9, 3.863684100951195*^9}, 3.863684143735631*^9, 
   3.863684292098488*^9, {3.8636846266036587`*^9, 3.863684659508374*^9}},
 CellLabel->"Out[92]=",ExpressionUUID->"31f5667c-b92e-45a3-ba00-e291ab028fdf"]
}, Open  ]]
},
WindowSize->{808, 727},
WindowMargins->{{314, Automatic}, {-70, Automatic}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5a9c9ffa-8440-41d9-8e82-d6eb7dff535b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 474, 13, 50, "Input",ExpressionUUID->"3afb48e5-439c-4873-85bd-5b77c12ef623"],
Cell[877, 28, 597, 17, 52, "Input",ExpressionUUID->"35ddcccf-a3a4-4643-a64c-453f37e07288"],
Cell[CellGroupData[{
Cell[1499, 49, 603, 16, 30, "Input",ExpressionUUID->"6b75070c-6718-4a05-99cb-3c90d7a81ade"],
Cell[2105, 67, 200788, 3577, 373, "Output",ExpressionUUID->"a4344360-d786-43dc-ad91-e681004db1d4"]
}, Open  ]],
Cell[202908, 3647, 646, 18, 50, "Input",ExpressionUUID->"49c0ce95-f77d-4d99-85ca-2a7c9e25420c"],
Cell[203557, 3667, 738, 21, 52, "Input",ExpressionUUID->"5b26c5bf-66bc-43e3-b18e-bdcf894ac6b8"],
Cell[CellGroupData[{
Cell[204320, 3692, 771, 21, 30, "Input",ExpressionUUID->"f05cc015-4565-4bbe-933e-d7ba3382f484"],
Cell[205094, 3715, 14309, 359, 737, "Output",ExpressionUUID->"99e654e2-4c87-4f98-8e45-2090b47daa02"]
}, Closed]],
Cell[219418, 4077, 517, 13, 44, "Input",ExpressionUUID->"bf947cb8-388a-4f20-8b55-bb7ba7cf50b6"],
Cell[219938, 4092, 617, 16, 51, "Input",ExpressionUUID->"f45d2bdf-8296-4b98-a13e-8bcb4ba3eaff"],
Cell[CellGroupData[{
Cell[220580, 4112, 1044, 28, 94, "Input",ExpressionUUID->"cbf87513-36e6-4f55-826a-86af355f219d"],
Cell[221627, 4142, 1739, 53, 64, "Output",ExpressionUUID->"8e2a58a0-6be9-4926-961d-bdb866236aba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223403, 4200, 373, 10, 48, "Input",ExpressionUUID->"2d5631f0-3292-455a-8cd0-b0669afc10f5"],
Cell[223779, 4212, 265, 5, 34, "Output",ExpressionUUID->"ed63d2a9-bb4f-4a1b-aaf0-c5c62230972c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224081, 4222, 608, 16, 33, "Input",ExpressionUUID->"136822d2-a2a8-4896-b63f-66fe55a8052f"],
Cell[224692, 4240, 302, 7, 42, "Output",ExpressionUUID->"cf92153f-9f6b-4b1c-a462-e146eac07612"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225031, 4252, 10695, 294, 591, "Input",ExpressionUUID->"142d9937-1512-4e3c-b8ba-4fccfaf6c1f7"],
Cell[235729, 4548, 37142, 801, 268, "Output",ExpressionUUID->"0dc4d7be-f9c2-4872-b2aa-c4f6caaa247f"]
}, Open  ]],
Cell[272886, 5352, 152, 3, 30, InheritFromParent,ExpressionUUID->"5da488b0-3b05-455e-882d-4ee142704303"],
Cell[CellGroupData[{
Cell[273063, 5359, 11602, 318, 834, "Input",ExpressionUUID->"50b6b071-cea4-49ff-87b8-94230757d177"],
Cell[284668, 5679, 39552, 897, 268, "Output",ExpressionUUID->"31f5667c-b92e-45a3-ba00-e291ab028fdf"]
}, Open  ]]
}
]
*)


